Local-in-time Conservative Binary Dynamics at Fourth Post-Minkowskian Order

Leveraging scattering information to describe binary systems in generic orbits requires identifying local- and nonlocal-in-time tail effects. We report here the derivation of the universal (non-spinning) local-in-time conservative dynamics at fourth Post-Minkowskian order, i.e. ${\cal O}(G^4)$. This is achieved by computing the nonlocal-in-time contribution to the deflection angle, and removing it from the full conservative value in [2112.11296,2210.05541]. Unlike the total result, the integration problem involves two scales, velocity and mass ratio, and features multiple polylogarithms, complete elliptic and iterated elliptic integrals, notably in the mass ratio. We reconstruct the local radial action, center-of-mass momentum and Hamiltonian, as well as the exact logarithmic-dependent part(s), all valid for generic orbits. We incorporate the remaining nonlocal terms for elliptic-like motion to sixth Post-Newtonian order. The combined Hamiltonian is in perfect agreement in the overlap with the Post-Newtonian state of the art. The results presented here provide the most accurate description of gravitationally-bound binaries harnessing scattering data to date, readily applicable to waveform modelling.

==> anc/anc_30SF.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Ancillary*)


(*
Ancillary file for the paper "Local-in-time conservative binary dynamics at O(G^4)" by C. Dlapa, G. K\[ADoubleDot]lin, Z. Liu, and R.A. Porto.

This file contains machine-readable answers for:
- The PM-coefficients of the local-in-time contributions to the scattering angle up to 4PM and 30SF, introduced in eq.(2) as \chi_b^{(n)} and \chi_b^{(n)log}
- The PM-coefficients of the nonlocal-in-time contributions to the scattering angle up to 4PM and 30SF, introduced in eq.(2) as \chi_b^{(n)} and \chi_b^{(n)log}
- The PM-coefficients of the local-in-time (normalized) Hamiltonian \hat{H} up to 4PM and 30SF, introduced in eq.(12) as \hat{c}_i and \hat{c}_i^{log}
- The PM-coefficients of the nonlocal-in-time (normalized) bound Hamiltonian \hat{H} up to 8th order in the eccentricity and 6PN, given in eqs.(22)-(25)
- The 5PM-coefficient of the total (normalized) bound Hamiltonian \hat{H} up to 8th order in the eccentricity and 4PN, given in eq.(20) 
- An assembly function for the total (normalized) bound Hamiltonian \hat{H} according to eq.(19)

Variables used:
- g = \gamma = u1.u2, scalar product of incoming velocities (we use the mostly negative metric convention)
- nu = m1 m2/M^2: symmetric mass ratio, introduced before eq.(2) (m2<m1)
- Gamma = \Gamma = E/M = Sqrt[1+2nu(g - 1)], introduced after eq.(2)
- xi = \xi = E1 E2 / (E1 + E2)^2, introduced before eq.(14)
- r = \hat{r}: normalized distance, introduced after eq.(10)
- pHat = \hat{p}: normalized center-of-mass momentum, introduced in eq.(11)
*)


(*The PM-coefficients of the local-in-time contributions to the scattering angle up to 4PM and 30SF*)
chibLoc[1] = ((-1 + 2*g^2)*Gamma)/(-1 + g^2);
chibLoc[2] = ((3 - 15*g^2)*Gamma*Pi)/(8 - 8*g^2);
chibLoc[3] = (Gamma*(-5 + 10*nu - 110*g*nu + 264*g^3*nu - 228*g^5*nu + 72*g^7*nu - 60*g^2*(-1 + 2*nu) + 120*g^4*(-1 + 2*nu) - 64*g^6*(-1 + 2*nu)))/(3*(-1 + g^2)^3) - (4*(-3 - 12*g^2 + 4*g^4)*Gamma*nu*ArcCosh[g])/(-1 + g^2)^(3/2);
chibLoc[4] = (3*(1 - 2*g^2)^2*(-1 + 5*g^2)*Gamma*(1 + 2*(-1 + g)*nu)*Pi)/(4*(-1 + g^2)^3) + (3*Gamma*(1 - 3*nu)*Pi*h[1])/(128*(-1 + g^2)^3) - (21*Gamma*nu*Pi*EllipticE[(-1 + g)/(1 + g)]^2*h[2])/(64*(-1 + g)^2*(1 + g)) - (3*Gamma*nu*Pi*EllipticK[(-1 + g)/(1 + g)]^2*h[3])/(32*(-1 + g^2)^2) + (3*Gamma*nu*Pi*EllipticE[(-1 + g)/(1 + g)]*EllipticK[(-1 + g)/(1 + g)]*h[4])/(32*(-1 + g^2)^2) + (Gamma*nu*Pi^3*h[5])/(16 - 16*g^2) - (Gamma*nu*Pi*h[20])/(384*g^7*(-1 + g^2)^3) + (Gamma*nu*Pi*ArcCosh[g]*h[24])/(32*(-1 + g^2)^(7/2)) + (3*Gamma*nu*Pi*ArcCosh[g]^2*h[26])/(64*(-1 + g^2)^4) - (Gamma*nu*Pi*hh[1])/(-1 + g^2)^2 - (Gamma*nu*Pi^3*hh[2])/(-1 + g^2)^(5/2) - (Gamma*nu*Pi*ArcCosh[g]*hh[4])/(-1 + g^2)^(5/2) - (Gamma*nu*Pi*ArcCosh[g]^2*hh[7])/(-1 + g^2)^2 - (Gamma*nu*Pi*ArcCosh[g]*hh[8]*Log[2])/(-1 + g^2)^(5/2) - (Gamma*nu*Pi*hh[5]*Log[(-1 + g)/8])/(-1 + g^2)^2 - (Gamma*nu*Pi*h[6]*Log[(-1 + g)/2])/(32*(-1 + g^2)^2) - (3*Gamma*nu*Pi*ArcCosh[g]*h[16]*Log[(-1 + g)/2])/(32*(-1 + g^2)^(5/2)) - (Gamma*nu*Pi*h[23]*Log[g])/(4*(-1 + g^2)^2) - (Gamma*nu*Pi*h[22]*Log[(1 + g)/2])/(32*(-1 + g^2)^2) - (3*Gamma*nu*Pi*ArcCosh[g]*h[28]*Log[(1 + g)/2])/(32*(-1 + g^2)^(5/2)) - (Gamma*nu*Pi*hh[3]*Log[(1 + g)/2])/(-1 + g^2)^2 - (Gamma*nu*Pi*hh[9]*Log[(-1 + g)/8]*Log[(1 + g)/2])/(-1 + g^2)^2 + (3*Gamma*nu*Pi*h[15]*Log[(-1 + g)/2]*Log[(1 + g)/2])/(16*(-1 + g^2)) + (3*Gamma*nu*Pi*h[27]*Log[(1 + g)/2]^2)/(4 - 4*g^2) - (Gamma*nu*Pi*hh[6]*Log[(1 + g)/2]^2)/(-1 + g^2)^2 - hh[10]*((Gamma*nu*Pi*ArcCosh[g]*Log[(-1 + g)/8])/(-1 + g^2)^(5/2) + (Gamma*nu*Pi*ArcCosh[g]*Log[(1 + g)/2])/(-1 + g^2)^(5/2)) + (Gamma*nu*Pi*h[29]*PolyLog[2, (1 - g)/(1 + g)])/(8 - 8*g^2) + (3*Gamma*nu*Pi*h[30]*PolyLog[2, (-1 + g)/(1 + g)])/(16 - 16*g^2) - (Gamma*nu*Pi*hh[11]*PolyLog[2, (-1 + g)/(1 + g)])/(-1 + g^2)^2 + h[7]*((-3*Gamma*nu*Pi*PolyLog[2, Sqrt[(-1 + g)/(1 + g)]])/(2*(-1 + g)*(1 + g)^2*Sqrt[-1 + g^2]) + (3*Gamma*nu*Pi*PolyLog[2, (-1 + g)/(1 + g)])/(8*(-1 + g)*(1 + g)^2*Sqrt[-1 + g^2])) - hh[12]*((Gamma*nu*Pi*ArcCosh[g]^2)/(-1 + g^2)^(5/2) + (4*Gamma*nu*Pi*PolyLog[2, -g + Sqrt[-1 + g^2]])/(-1 + g^2)^(5/2));

chibLocLog[1] = 0;
chibLocLog[2] = 0;
chibLocLog[3] = 0;
chibLocLog[4] = (2*Gamma*nu*Pi*hh[5])/(-1 + g^2)^2 + (2*Gamma*nu*Pi*ArcCosh[g]*hh[10])/(-1 + g^2)^(5/2) + (2*Gamma*nu*Pi*hh[9]*Log[(1 + g)/2])/(-1 + g^2)^2;


(*The PM-coefficients of the nonlocal-in-time contributions to the scattering angle up to 4PM and 30SF*)
chibNLoc[1] = 0;
chibNLoc[2] = 0;
chibNLoc[3] = 0;
chibNLoc[4] = (Gamma*nu*Pi*hh[1])/((-1 + g)^2*(1 + g)^2) + (Gamma*nu*Pi^3*hh[2])/(-1 + g^2)^(5/2) + (Gamma*nu*Pi*ArcCosh[g]*hh[4])/(-1 + g^2)^(5/2) + (Gamma*nu*Pi*ArcCosh[g]^2*hh[7])/((-1 + g)^2*(1 + g)^2) + (Gamma*nu*Pi*ArcCosh[g]*hh[8]*Log[2])/(-1 + g^2)^(5/2) +  (Gamma*nu*Pi*hh[5]*Log[(-1 + g)/8])/((-1 + g)^2*(1 + g)^2) + (Gamma*nu*Pi*hh[3]*Log[(1 + g)/2])/((-1 + g)^2*(1 + g)^2) + (Gamma*nu*Pi*hh[9]*Log[(-1 + g)/8]*Log[(1 + g)/2])/((-1 + g)^2*(1 + g)^2) + (Gamma*nu*Pi*hh[6]*Log[(1 + g)/2]^2)/((-1 + g)^2*(1 + g)^2) +  (Gamma*nu*Pi*ArcCosh[g]*hh[10]*(Log[(-1 + g)/8] + Log[(1 + g)/2]))/(-1 + g^2)^(5/2) + (Gamma*nu*Pi*hh[11]*PolyLog[2, (-1 + g)/(1 + g)])/((-1 + g)^2*(1 + g)^2) + (Gamma*nu*Pi*hh[12]*(ArcCosh[g]^2 + 4*PolyLog[2, -g + Sqrt[-1 + g^2]]))/(-1 + g^2)^(5/2);

chibNLocLog[1] = 0;
chibNLocLog[2] = 0;
chibNLocLog[3] = 0;
chibNLocLog[4] = (-2*Gamma*nu*Pi*hh[5])/(-1 + g^2)^2 - (2*Gamma*nu*Pi*ArcCosh[g]*hh[10])/(-1 + g^2)^(5/2) - (2*Gamma*nu*Pi*hh[9]*Log[(1 + g)/2])/(-1 + g^2)^2;


(*The PM-coefficients of the local-in-time (normalized) Hamiltonian \hat{H} up to 4PM and 30SF*)
cLoc[1] = (nu - 2*g^2*nu)/(Gamma^2*xi);
cLoc[2] = (nu^3*(3*g^2 - 15*g^4 - 2*Gamma - 8*g^2*Gamma + 24*g^4*Gamma + 6*g*nu - 12*g^2*nu - 24*g^3*nu + 60*g^4*nu - 30*g^5*nu + 8*Gamma*nu - 22*g*Gamma*nu + 32*g^2*Gamma*nu + 8*g^3*Gamma*nu - 96*g^4*Gamma*nu + 72*g^5*Gamma*nu + 3*nu^2 - 12*g*nu^2 + 3*g^2*nu^2 + 48*g^3*nu^2 - 87*g^4*nu^2 + 60*g^5*nu^2 - 15*g^6*nu^2 - 6*Gamma*nu^2 + 44*g*Gamma*nu^2 - 78*g^2*Gamma*nu^2 - 16*g^3*Gamma*nu^2 + 160*g^4*Gamma*nu^2 - 144*g^5*Gamma*nu^2 + 40*g^6*Gamma*nu^2))/(4*Gamma^10*xi^3);
cLoc[3] = -1/12*(nu^5*(-9*g^2 - 63*g^4 + 396*g^6 - 360*g^8 + 12*g^4*Gamma - 120*g^6*Gamma + 144*g^8*Gamma + 6*Gamma^3 + 6*g^2*Gamma^3 + 60*g^4*Gamma^3 - 312*g^6*Gamma^3 + 240*g^8*Gamma^3 - 18*g*nu + 90*g^2*nu - 333*g^3*nu + 630*g^4*nu + 972*g^5*nu - 3960*g^6*nu + 1449*g^7*nu + 3600*g^8*nu - 2430*g^9*nu + 48*g^3*Gamma*nu - 120*g^4*Gamma*nu - 208*g^5*Gamma*nu + 1200*g^6*Gamma*nu - 232*g^7*Gamma*nu - 1440*g^8*Gamma*nu + 752*g^9*Gamma*nu - 48*Gamma^3*nu + 60*g*Gamma^3*nu - 48*g^2*Gamma^3*nu + 276*g^3*Gamma^3*nu - 480*g^4*Gamma^3*nu - 480*g^5*Gamma^3*nu + 2496*g^6*Gamma^3*nu - 1392*g^7*Gamma^3*nu - 1920*g^8*Gamma^3*nu + 1536*g^9*Gamma^3*nu - 9*nu^2 + 144*g*nu^2 - 819*g^2*nu^2 + 2664*g^3*nu^2 - 2673*g^4*nu^2 - 7776*g^5*nu^2 + 21555*g^6*nu^2 - 11592*g^7*nu^2 - 14634*g^8*nu^2 + 19440*g^9*nu^2 - 6300*g^10*nu^2 + 72*g^2*Gamma*nu^2 - 384*g^3*Gamma*nu^2 + 800*g^4*Gamma*nu^2 + 1664*g^5*Gamma*nu^2 - 5720*g^6*Gamma*nu^2 + 1856*g^7*Gamma*nu^2 + 6160*g^8*Gamma*nu^2 - 6016*g^9*Gamma*nu^2 + 1568*g^10*Gamma*nu^2 + 108*Gamma^3*nu^2 - 360*g*Gamma^3*nu^2 + 624*g^2*Gamma^3*nu^2 - 1656*g^3*Gamma^3*nu^2 + 2388*g^4*Gamma^3*nu^2 + 2880*g^5*Gamma^3*nu^2 - 11520*g^6*Gamma^3*nu^2 + 8352*g^7*Gamma^3*nu^2 + 5136*g^8*Gamma^3*nu^2 - 9216*g^9*Gamma^3*nu^2 + 3264*g^10*Gamma^3*nu^2 + 54*nu^3 - 621*g*nu^3 + 3474*g^2*nu^3 - 9360*g^3*nu^3 + 5958*g^4*nu^3 + 27180*g^5*nu^3 - 65970*g^6*nu^3 + 43830*g^7*nu^3 + 30204*g^8*nu^3 - 64719*g^9*nu^3 + 37800*g^10*nu^3 - 7830*g^11*nu^3 + 48*g*Gamma*nu^3 - 432*g^2*Gamma*nu^3 + 2160*g^3*Gamma*nu^3 - 2880*g^4*Gamma*nu^3 - 4992*g^5*Gamma*nu^3 + 15120*g^6*Gamma*nu^3 - 6768*g^7*Gamma*nu^3 - 13920*g^8*Gamma*nu^3 + 19440*g^9*Gamma*nu^3 - 9408*g^10*Gamma*nu^3 + 1632*g^11*Gamma*nu^3 - 48*Gamma^3*nu^3 + 480*g*Gamma^3*nu^3 - 2112*g^2*Gamma^3*nu^3 + 5376*g^3*Gamma^3*nu^3 - 5712*g^4*Gamma^3*nu^3 - 6912*g^5*Gamma^3*nu^3 + 26112*g^6*Gamma^3*nu^3 - 22752*g^7*Gamma^3*nu^3 - 5184*g^8*Gamma^3*nu^3 + 21120*g^9*Gamma^3*nu^3 - 13056*g^10*Gamma^3*nu^3 + 2688*g^11*Gamma^3*nu^3 - 108*nu^4 + 1332*g*nu^4 - 6876*g^2*nu^4 + 16128*g^3*nu^4 - 7416*g^4*nu^4 - 46512*g^5*nu^4 + 107568*g^6*nu^4 - 82584*g^7*nu^4 - 27828*g^8*nu^4 + 103356*g^9*nu^4 - 83700*g^10*nu^4 + 31320*g^11*nu^4 - 4680*g^12*nu^4 + 12*Gamma*nu^4 - 192*g*Gamma*nu^4 + 1688*g^2*Gamma*nu^4 - 5568*g^3*Gamma*nu^4 + 5912*g^4*Gamma*nu^4 + 6656*g^5*Gamma*nu^4 - 21280*g^6*Gamma*nu^4 + 12224*g^7*Gamma*nu^4 + 15788*g^8*Gamma*nu^4 - 29632*g^9*Gamma*nu^4 + 20072*g^10*Gamma*nu^4 - 6528*g^11*Gamma*nu^4 + 848*g^12*Gamma*nu^4 - 48*Gamma^3*nu^4 + 1680*g^2*Gamma^3*nu^4 - 6336*g^3*Gamma^3*nu^4 + 7344*g^4*Gamma^3*nu^4 + 6144*g^5*Gamma^3*nu^4 - 25104*g^6*Gamma^3*nu^4 + 23232*g^7*Gamma^3*nu^4 + 576*g^8*Gamma^3*nu^4 - 17664*g^9*Gamma^3*nu^4 + 14784*g^10*Gamma^3*nu^4 - 5376*g^11*Gamma^3*nu^4 + 768*g^12*Gamma^3*nu^4 + 72*nu^5 - 1044*g*nu^5 + 5256*g^2*nu^5 - 11412*g^3*nu^5 + 4320*g^4*nu^5 + 31968*g^5*nu^5 - 73008*g^6*nu^5 + 62424*g^7*nu^5 + 5832*g^8*nu^5 - 64980*g^9*nu^5 + 66600*g^10*nu^5 - 34308*g^11*nu^5 + 9360*g^12*nu^5 - 1080*g^13*nu^5 - 24*Gamma*nu^5 + 416*g*Gamma*nu^5 - 2224*g^2*Gamma*nu^5 + 5368*g^3*Gamma*nu^5 - 5168*g^4*Gamma*nu^5 - 3120*g^5*Gamma*nu^5 + 12480*g^6*Gamma*nu^5 - 8880*g^7*Gamma*nu^5 - 6744*g^8*Gamma*nu^5 + 17568*g^9*Gamma*nu^5 - 15056*g^10*Gamma*nu^5 + 6904*g^11*Gamma*nu^5 - 1696*g^12*Gamma*nu^5 + 176*g^13*Gamma*nu^5))/((-1 + g)*(1 + g)*Gamma^19*xi^5) + (2*(-3 - 12*g^2 + 4*g^4)*nu^2*ArcCosh[g])/(Sqrt[-1 + g^2]*Gamma^2*xi);
cLoc[4] = (nu^7*(-60*Gamma + 840*Gamma*nu - 12*(-9 + 373*Gamma)*nu^2 + 360*(-3 + 31*Gamma)*nu^3 + (3528 - 11811*Gamma)*nu^4 - 12*(324 + 19*Gamma)*nu^5 + (-768 + 11437*Gamma)*nu^6 + (2688 - 8936*Gamma)*nu^7 + 384*g^19*(-250 + 289*Gamma)*nu^7 + g^18*nu^6*(-583680 + 654389*Gamma - 128*(-9120 + 10151*Gamma)*nu) + g^17*nu^5*(-1486080 + 1611611*Gamma + (5944320 - 6391094*Gamma)*nu + 1152*(-5452 + 5789*Gamma)*nu^2) + g^16*nu^4*(3*(-681760 + 714563*Gamma) - 36*(-340880 + 353569*Gamma)*nu + (-25992576 + 26486833*Gamma)*nu^2 - 128*(-150474 + 149779*Gamma)*nu^3) + 2*g^15*nu^3*(-819120 + 833149*Gamma + (6552960 - 6580142*Gamma)*nu + 4*(-5194368 + 5078653*Gamma)*nu^2 + (30686208 - 28877592*Gamma)*nu^3 + 32*(-551679 + 493208*Gamma)*nu^4) + g^14*nu^2*(-762480 + 765419*Gamma + (7624800 - 7534040*Gamma)*nu + 8*(-3966984 + 3756791*Gamma)*nu^2 + (68418432 - 60496288*Gamma)*nu^3 + (-75370176 + 59782724*Gamma)*nu^4 - 64*(-521190 + 342673*Gamma)*nu^5) + g*nu*(216 - 852*Gamma + 144*(-18 + 71*Gamma)*nu - 36*(-362 + 1201*Gamma)*nu^2 + 24*(-1464 + 3043*Gamma)*nu^3 + (48096 - 12425*Gamma)*nu^4 - 38*(576 + 2609*Gamma)*nu^5 + 8*(-840 + 10723*Gamma)*nu^6) - 2*g^3*nu*(6*(-186 + 67*Gamma) - 36*(-372 + 131*Gamma)*nu + (-94236 + 49081*Gamma)*nu^2 + (396768 - 262442*Gamma)*nu^3 + 16*(-59967 + 38449*Gamma)*nu^4 - 24*(-51464 + 24121*Gamma)*nu^5 + 12*(-54152 + 12685*Gamma)*nu^6) + 2*g^9*nu*(-13680 + 20057*Gamma - 6*(-27360 + 42319*Gamma)*nu + 6*(-200554 + 328547*Gamma)*nu^2 + (5248992 - 8915372*Gamma)*nu^3 + 3*(-4546224 + 7915577*Gamma)*nu^4 - 6*(-3261152 + 5782431*Gamma)*nu^5 + 132*(-90520 + 165679*Gamma)*nu^6) + g^13*nu*(3*(-63680 + 65089*Gamma) + (2292480 - 2298654*Gamma)*nu + 8*(-1392660 + 1305293*Gamma)*nu^2 + (27997440 - 22692752*Gamma)*nu^3 + 20*(-1763856 + 913285*Gamma)*nu^4 + 40*(373536 + 288179*Gamma)*nu^5 - 64*(-78897 + 336086*Gamma)*nu^6) + g^5*nu*(18504 - 19089*Gamma + 54*(-4112 + 4171*Gamma)*nu - 16*(-81027 + 85765*Gamma)*nu^2 + 32*(-139068 + 158299*Gamma)*nu^3 + (9383040 - 11986508*Gamma)*nu^4 + 8*(-1425600 + 2097407*Gamma)*nu^5 - 16*(-387468 + 626801*Gamma)*nu^6) + 2*g^7*nu*(-43932 + 40598*Gamma + (527184 - 471516*Gamma)*nu + (-3106584 + 2584441*Gamma)*nu^2 + (10794432 - 8232754*Gamma)*nu^3 + 96*(-234699 + 161302*Gamma)*nu^4 - 8*(-3282768 + 1984759*Gamma)*nu^5 + 8*(-1650228 + 794321*Gamma)*nu^6) - 2*g^11*nu*(4*(-34992 + 36979*Gamma) - 24*(-69984 + 73013*Gamma)*nu + (-9735660 + 9853225*Gamma)*nu^2 - 6*(-5515920 + 5373817*Gamma)*nu^3 + 12*(-5632452 + 5239195*Gamma)*nu^4 - 8*(-9657144 + 8495407*Gamma)*nu^5 + 4*(-9537192 + 7879579*Gamma)*nu^6) + g^2*(12*(9 + 2*Gamma) - 168*(9 + 2*Gamma)*nu - 6*(-1998 + 769*Gamma)*nu^2 + 72*(-825 + 823*Gamma)*nu^3 + (187200 - 192468*Gamma)*nu^4 + 24*(-15264 + 6641*Gamma)*nu^5 + (388800 + 182921*Gamma)*nu^6 - 8*(20016 + 30983*Gamma)*nu^7) + g^4*(180 - 279*Gamma + 36*(-70 + 107*Gamma)*nu + (69912 - 64079*Gamma)*nu^2 + 16*(-37395 + 29876*Gamma)*nu^3 + (2563368 - 2083428*Gamma)*nu^4 + 8*(-766206 + 678107*Gamma)*nu^5 + (7892352 - 7316612*Gamma)*nu^6 + 80*(-53736 + 47503*Gamma)*nu^7) + g^12*(-19920 + 21615*Gamma - 60*(-4648 + 4931*Gamma)*nu + (-998784 + 934481*Gamma)*nu^2 + 40*(-29184 + 58507*Gamma)*nu^3 - 8*(-2515767 + 3205945*Gamma)*nu^4 + 16*(-4148901 + 4955306*Gamma)*nu^5 - 12*(-8299616 + 9598909*Gamma)*nu^6 + 960*(-61802 + 69995*Gamma)*nu^7) + 2*g^10*(19440 - 21153*Gamma + 12*(-22680 + 24161*Gamma)*nu - 2*(-971793 + 969913*Gamma)*nu^2 + (-8549460 + 7829168*Gamma)*nu^3 - 64*(-373641 + 302002*Gamma)*nu^4 + 32*(-1297602 + 865253*Gamma)*nu^5 + (40716576 - 19240087*Gamma)*nu^6 + 20*(-855888 + 163921*Gamma)*nu^7) + g^6*(2724 - 2766*Gamma + 24*(-1589 + 1591*Gamma)*nu + (164376 - 223841*Gamma)*nu^2 + 16*(-7395 + 48656*Gamma)*nu^3 - 12*(99872 + 194591*Gamma)*nu^4 + 8*(525312 + 760613*Gamma)*nu^5 - 12*(460336 + 914679*Gamma)*nu^6 + 16*(159432 + 558685*Gamma)*nu^7) - 2*g^8*(11178 - 11886*Gamma + 12*(-13041 + 13606*Gamma)*nu + (1218402 - 1238381*Gamma)*nu^2 + (-5924340 + 5895752*Gamma)*nu^3 - 3*(-6241164 + 6121433*Gamma)*nu^4 + 8*(-4697811 + 4569077*Gamma)*nu^5 + (43671744 - 42420769*Gamma)*nu^6 + 12*(-1868016 + 1826347*Gamma)*nu^7)))/(96*(-1 + g^2)^2*Gamma^26*xi^7) + (nu*(-1 + 3*nu)*h[1])/(32*(-1 + g^2)^2*Gamma^2*xi) + (7*nu^2*EllipticE[(-1 + g)/(1 + g)]^2*h[2])/(16*(-1 + g)*Gamma^2*xi) + (nu^2*EllipticK[(-1 + g)/(1 + g)]^2*h[3])/(8*(-1 + g^2)*Gamma^2*xi) - (nu^2*EllipticE[(-1 + g)/(1 + g)]*EllipticK[(-1 + g)/(1 + g)]*h[4])/(8*(-1 + g^2)*Gamma^2*xi) + (nu^2*Pi^2*h[5])/(12*Gamma^2*xi) + (nu^2*h[20])/(288*g^7*(-1 + g^2)^2*Gamma^2*xi) + (4*nu^2*hh[1])/(3*(-1 + g^2)*Gamma^2*xi) + (4*nu^2*Pi^2*hh[2])/(3*(-1 + g^2)^(3/2)*Gamma^2*xi) - (20*nu^2*hh[5])/(9*(-1 + g^2)*Gamma^2*xi) + ArcCosh[g]*((-2*(Gamma^2/(-1 + g^2))^(3/2)*nu^4*(-6*g^2*(1 - 2*nu)^2 + 6*g*(1 - 2*nu)*nu + 32*g^5*(1 - 2*nu)*nu + 72*g^10*nu^2 - 118*g^3*nu*(-1 + 2*nu) + 328*g^7*nu*(-1 + 2*nu) - 128*g^9*nu*(-1 + 2*nu) + 3*(1 - 4*nu + 5*nu^2) + 4*g^8*(12 - 48*nu + 25*nu^2) - 2*g^6*(76 - 304*nu + 429*nu^2) + g^4*(96 - 384*nu + 607*nu^2)))/(Gamma^12*xi^3) - (nu^2*h[24])/(24*(-1 + g^2)^(5/2)*Gamma^2*xi) + (4*nu^2*hh[4])/(3*(-1 + g^2)^(3/2)*Gamma^2*xi) - (20*nu^2*hh[10])/(9*(-1 + g^2)^(3/2)*Gamma^2*xi)) + ArcCosh[g]^2*(-1/16*(nu^2*h[26])/((-1 + g^2)^3*Gamma^2*xi) + (4*nu^2*hh[7])/(3*(-1 + g^2)*Gamma^2*xi) + (4*nu^2*hh[12])/(3*(-1 + g^2)^(3/2)*Gamma^2*xi)) + (4*nu^2*ArcCosh[g]*hh[8]*Log[2])/(3*(-1 + g^2)^(3/2)*Gamma^2*xi) + (nu^2*h[23]*Log[g])/(3*(-1 + g^2)*Gamma^2*xi) + ((nu^2*h[27])/(Gamma^2*xi) + (4*nu^2*hh[6])/(3*(-1 + g^2)*Gamma^2*xi))*Log[(1 + g)/2]^2 + Log[(-1 + g)/2]*((nu^2*h[6])/(24*(-1 + g^2)*Gamma^2*xi) + (nu^2*ArcCosh[g]*h[16])/(8*(-1 + g^2)^(3/2)*Gamma^2*xi) - (nu^2*h[15]*Log[(1 + g)/2])/(4*Gamma^2*xi)) + Log[64]*((4*nu^2*hh[5])/(9*(-1 + g^2)*Gamma^2*xi) + (4*nu^2*ArcCosh[g]*hh[10])/(9*(-1 + g^2)^(3/2)*Gamma^2*xi) + (4*nu^2*hh[9]*Log[(1 + g)/2])/(9*(-1 + g^2)*Gamma^2*xi)) + Log[(-1 + g)/8]*((4*nu^2*hh[5])/(3*(-1 + g^2)*Gamma^2*xi) + (4*nu^2*ArcCosh[g]*hh[10])/(3*(-1 + g^2)^(3/2)*Gamma^2*xi) + (4*nu^2*hh[9]*Log[(1 + g)/2])/(3*(-1 + g^2)*Gamma^2*xi)) + ((8*nu^2*hh[5])/(3*(-1 + g^2)*Gamma^2*xi) + (8*nu^2*ArcCosh[g]*hh[10])/(3*(-1 + g^2)^(3/2)*Gamma^2*xi))*Log[Gamma] + Log[(1 + g)/2]*((nu^2*h[22])/(24*(-1 + g^2)*Gamma^2*xi) + (4*nu^2*hh[3])/(3*(-1 + g^2)*Gamma^2*xi) - (20*nu^2*hh[9])/(9*(-1 + g^2)*Gamma^2*xi) + ArcCosh[g]*((nu^2*h[28])/(8*(-1 + g^2)^(3/2)*Gamma^2*xi) + (4*nu^2*hh[10])/(3*(-1 + g^2)^(3/2)*Gamma^2*xi)) + (8*nu^2*hh[9]*Log[Gamma])/(3*(-1 + g^2)*Gamma^2*xi)) + (2*nu^2*h[7]*PolyLog[2, Sqrt[(-1 + g)/(1 + g)]])/((1 + g)*Sqrt[-1 + g^2]*Gamma^2*xi) + (nu^2*h[29]*PolyLog[2, (1 - g)/(1 + g)])/(6*Gamma^2*xi) + (-1/2*(nu^2*h[7])/((1 + g)*Sqrt[-1 + g^2]*Gamma^2*xi) + (nu^2*h[30])/(4*Gamma^2*xi) + (4*nu^2*hh[11])/(3*(-1 + g^2)*Gamma^2*xi))*PolyLog[2, (-1 + g)/(1 + g)] + (16*nu^2*hh[12]*PolyLog[2, -g + Sqrt[-1 + g^2]])/(3*(-1 + g^2)^(3/2)*Gamma^2*xi);

cLocLog[1] = 0;
cLocLog[2] = 0;
cLocLog[3] = 0;
cLocLog[4] = (-8*nu^2*(hh[5] + (ArcCosh[g]*hh[10])/Sqrt[-1 + g^2] + hh[9]*Log[(1 + g)/2]))/(3*(-1 + g^2)*Gamma^2*xi);

cNLocLog[1] = 0;
cNLocLog[2] = 0;
cNLocLog[3] = 0;
cNLocLog[4] = -3/2 * cLocLog[4];


(*The PM-coefficients of the nonlocal-in-time (normalized) bound Hamiltonian \hat{H} up to 8th order in the eccentricity and 6PN*)
cNLoc[1] = ((-1 + g^2)^4*nu*(-17886/175 + (10834496*Log[2])/45 + (6591861*Log[3])/700 - (27734375*Log[5])/252))/Gamma^8 + ((-1 + g^2)^5*(nu^2*(-17886/35 + (10834496*Log[2])/9 + (6591861*Log[3])/140 - (138671875*Log[5])/252) + nu*(8943/175 - (5417248*Log[2])/45 - (6591861*Log[3])/1400 + (27734375*Log[5])/504)))/ Gamma^10 + ((-1 + g^2)^6*(nu^3*(-53658/35 + (10834496*Log[2])/3 + (19775583*Log[3])/140 - (138671875*Log[5])/84) + nu*(-26829/700 + (1354312*Log[2])/15 + (19775583*Log[3])/5600 - (27734375*Log[5])/672) + nu^2*(80487/175 - (5417248*Log[2])/5 - (59326749*Log[3])/1400 + (27734375*Log[5])/56)))/Gamma^12;
cNLoc[2] = ((-1 + g^2)^3*nu*(578843/1050 - (21212984*Log[2])/15 - (282031389*Log[3])/5600 + (1296484375*Log[5])/2016))/Gamma^6 + ((-1 + g^2)^4*(nu^2*(48747851/13440 - (2125906693*Log[2])/378 + (242787134673*Log[3])/286720 + (3671798828125*Log[5])/1548288 - (96889010407*Log[7])/221184) + nu*(81402259/53760 - (249145033*Log[2])/60 - (103980982797*Log[3])/229376 + (12166079921875*Log[5])/6193152 + (96889010407*Log[7])/884736)))/ Gamma^8 + ((-1 + g^2)^5*(nu^3*(1764244493/134400 - (50772177511*Log[2])/3780 + (15140243287719*Log[3])/2867200 + (15746212109375*Log[5])/3096576 - (1065779114477*Log[7])/442368) +    nu*(-28327409/35840 + (154094423*Log[2])/72 + (527065116993*Log[3])/2293760 - (12533579921875*Log[5])/12386304 - (96889010407*Log[7])/1769472) + nu^2*(922629733/107520 - (188966394467*Log[2])/7560 - (7125985899279*Log[3])/2293760 + (147239183828125*Log[5])/12386304 + (484445052035*Log[7])/589824)))/ Gamma^10;
cNLoc[3] = ((-1 + g^2)^2*nu*(-175727/150 + (233388968*Log[2])/75 + (16351713*Log[3])/160 - (405859375*Log[5])/288))/Gamma^4 + ((-1 + g^2)^3*(nu*(-4548912331/627200 + (2922687496621*Log[2])/132300 + (13469503195629*Log[3])/5734400 - (150369012359375*Log[5])/14450688 - (2588320706587*Log[7])/4423680) +    nu^2*(-45488833/4480 + (105895904239*Log[2])/13230 - (10808816520303*Log[3])/2007040 - (28119126171875*Log[5])/10838016 + (2588320706587*Log[7])/1105920)))/Gamma^6 + ((-1 + g^2)^4*(nu*(-3438069458633/304819200 + (369057536315537*Log[2])/9185400 + (607401830370627*Log[3])/80281600 - (44240036362654375*Log[5])/2341011456 - (1267373911442149*Log[7])/429981696) +    nu^3*(-1108386017/24192 + (38790406370519*Log[2])/1786050 - (244047465883413*Log[3])/10035200 + (1009279694921875*Log[5])/877879296 + (453841966033589*Log[7])/89579520) +    nu^2*(-361592268899/5644800 + (116606471572979*Log[2])/1071630 - (448065058976289*Log[3])/40140800 - (181279182489765625*Log[5])/3511517184 + (3680972377512689*Log[7])/358318080)))/Gamma^8;
cNLoc[4] = ((-1 + g^2)*nu*(27636/25 - (680106004*Log[2])/225 - (37122381*Log[3])/400 + (196484375*Log[5])/144))/Gamma^2 + ((-1 + g^2)^2*(nu^2*(23663203/1680 - (9735062548*Log[2])/33075 + (14337306321183*Log[3])/1254400 - (2701666015625*Log[5])/1354752 - (650540498447*Log[7])/138240) +    nu*(116416141/9408 - (526259559517*Log[2])/13230 - (641012819877*Log[3])/143360 + (33874913921875*Log[5])/1806336 + (650540498447*Log[7])/552960)))/Gamma^4 + ((-1 + g^2)^3*(nu^2*(60245673427/376320 - (126132398166437*Log[2])/1071630 + (763693932388383*Log[3])/8028160 + (204623745011171875*Log[5])/3511517184 - (4304025048065071*Log[7])/71663616) +    nu^3*(10075896877/120960 - (2348423027149*Log[2])/51030 + (8674336284777*Log[3])/286720 - (2232609748046875*Log[5])/125411328 + (250707235071713*Log[7])/17915904) +    nu*(102339488389/2177280 - (616925145960877*Log[2])/3214890 - (144912376553769*Log[3])/4014080 + (52541416380715625*Log[5])/585252864 + (1554400159532395*Log[7])/107495424)))/Gamma^6;


(*The 5PM-coefficient of the local-in-time + (non-logarithmic) nonlocal-in-time (normalized) total bound Hamiltonian \hat{H} up to 8th order in the eccentricity and 4PN*)
c[5] = -1/16 - (5*nu^3)/8 + nu^2*(-1849/48 + (287*Pi^2)/128) + nu*(-334259/720 + (44*EulerGamma)/15 + (76645*Pi^2)/12288 + (5421492*Log[2])/5 + (631071*Log[3])/20 - (1953125*Log[5])/4);


(*An assembly function for the total (normalized) bound Hamiltonian \hat{H}*)
H = Gamma/nu + cLoc[1]/r^1 + cLoc[2]/r^2 + cLoc[3]/r^3 + cLoc[4]/r^4 + ((cLocLog[1] + cNLocLog[1])/r^1 + (cLocLog[2] + cNLocLog[2])/r^2 + (cLocLog[3] + cNLocLog[3])/r^3 + (cLocLog[4] + cNLocLog[4])/r^4)*(Log[r]-2*EulerGamma) + cNLoc[1]/r^1 + cNLoc[2]/r^2 + cNLoc[3]/r^3 + cNLoc[4]/r^4 + (c[5] - 22*nu/15*(Log[r]-2*EulerGamma))/r^5;


(* h-polynomials of conservative scattering angle, see also the ancillary of arXiv:2210.05541 *)
h[1] = -3 + 377*g^2 - 1017*g^4 + 515*g^6;
h[2] = 169 + 380*g^2;
h[3] = 834 + 2095*g + 1200*g^2;
h[4] = 1183 + 2929*g + 2660*g^2 + 1200*g^3;
h[5] = -12 + 76*g - 129*g^2 + 60*g^3 + 30*g^4 - 25*g^6;
h[6] = 1151 - 3336*g + 3148*g^2 - 912*g^3 + 339*g^4 - 552*g^5 + 210*g^6;
h[7] = -(g*(-3 + 2*g^2)*(4 - 15*g + 15*g^2));
h[15] = -5 + 76*g - 150*g^2 + 60*g^3 + 35*g^4;
h[16] = g*(-3 + 2*g^2)*(11 - 30*g^2 + 35*g^4);
h[20] = -45 + 207*g^2 - 1471*g^4 + 13349*g^6 - 37478*g^7 + 63848*g^8 - 47540*g^9 - 9872*g^10 + 16138*g^11 + 14128*g^12 + 7824*g^13 - 23840*g^14 + 4320*g^15 + 3600*g^16;
h[22] = 1759 + 6744*g + 3692*g^2 + 2044*g^3 + 2787*g^4 + 1112*g^5 + 210*g^6 - 300*g^7;
h[23] = g*(-852 - 283*g^2 - 140*g^4 + 75*g^6);
h[24] = g*(-3 + 2*g^2)*(1151 - 3504*g + 3148*g^2 - 576*g^3 + 339*g^4 - 720*g^5 + 210*g^6);
h[26] = g^2*(3 - 2*g^2)^2*(11 - 30*g^2 + 35*g^4);
h[27] = 8 + 19*g + 60*g^2 + 15*g^3;
h[28] = g*(63 + 768*g^2 - 645*g^4 + 70*g^6);
h[29] = 60 + 333*g^2 + 90*g^4 - 75*g^6;
h[30] = 12 + 76*g + 129*g^2 + 60*g^3 - 30*g^4 + 25*g^6;

(* h-polynomials of nonlocal pieces of scattering angle*)
hh[1] = Dh[1] + h[1, 0] + Sqrt[1 - 4*nu]*h[1, 1];
hh[2] = Dh[2] + h[2, 0] + Sqrt[1 - 4*nu]*h[2, 1];
hh[3] = Dh[3] + h[3, 0] + Sqrt[1 - 4*nu]*h[3, 1];
hh[4] = Dh[4] + h[4, 0] + Sqrt[1 - 4*nu]*h[4, 1];
hh[5] = Dh[5] + h[5, 0] + Sqrt[1 - 4*nu]*h[5, 1];
hh[6] = Dh[6] + h[6, 0] + Sqrt[1 - 4*nu]*h[6, 1];
hh[7] = Dh[7] + h[7, 0] + Sqrt[1 - 4*nu]*h[7, 1];
hh[8] = Dh[8] + h[8, 0] + Sqrt[1 - 4*nu]*h[8, 1];
hh[9] = Dh[9] + h[9, 0] + Sqrt[1 - 4*nu]*h[9, 1];
hh[10] = Dh[10] + h[10, 0] + Sqrt[1 - 4*nu]*h[10, 1];
hh[11] = Dh[11] + h[11, 0] + Sqrt[1 - 4*nu]*h[11, 1];
hh[12] = Dh[12] + h[12, 0] + Sqrt[1 - 4*nu]*h[12, 1];

h[1, 0] = (-74981 + 216669*g - 218440*g^2 + 99876*g^3 - 44793*g^4 + 29820*g^5 - 10278*g^6)/384;
h[1, 1] = (-13149 - 26763*g + 20304*g^2 - 9612*g^3 + 20127*g^4 + 7956*g^5 + 570*g^6)/384;
h[2, 0] = (g*(-3 + 2*g^2)*(11 - 30*g^2 + 35*g^4))/32;
h[2, 1] = -1/32*(g*(-3 + 2*g^2)*(11 - 30*g^2 + 35*g^4));
h[3, 0] = (3329 - 12644*g + 15223*g^2 + 384*g^3 - 11065*g^4 + 2660*g^5 + 2209*g^6)/64;
h[3, 1] = (-4945 - 13356*g - 12665*g^2 - 3392*g^3 - 771*g^4 - 2452*g^5 - 1011*g^6)/64;
h[4, 0] = (-949 + 4383*g + 618*g^2 - 12184*g^3 + 276*g^4 + 12927*g^5 + 56*g^6 - 4418*g^7)/128;
h[4, 1] = (-949 - 2697*g + 618*g^2 + 7208*g^3 + 276*g^4 - 5505*g^5 + 56*g^6 + 1182*g^7)/128;
h[5, 0] = (-1151 + 3336*g - 3148*g^2 + 912*g^3 - 339*g^4 + 552*g^5 - 210*g^6)/32;
h[5, 1] = 0;
h[6, 0] = (3*(-1 + g)*(1 + g)*(-27 + 76*g - 90*g^2 + 60*g^3 - 35*g^4))/32;
h[6, 1] = (3*(-1 + g)*(1 + g)*(17 - 76*g - 210*g^2 - 60*g^3 + 105*g^4))/32;
h[7, 0] = (-3*(-1 + g)*(1 + g)*(5 - 76*g + 150*g^2 - 60*g^3 - 35*g^4))/32;
h[7, 1] = (-3*(-1 + g)*(1 + g)*(-5 - 76*g - 150*g^2 - 60*g^3 + 35*g^4))/32;
h[8, 0] = (-3*g*(-3 + 2*g^2)*(11 - 30*g^2 + 35*g^4))/8;
h[8, 1] = (3*g*(-3 + 2*g^2)*(11 - 30*g^2 + 35*g^4))/8;
h[9, 0] = (3*(-1 + g)*(1 + g)*(-5 + 76*g - 150*g^2 + 60*g^3 + 35*g^4))/16;
h[9, 1] = 0;
h[10, 0] = (-3*g*(-3 + 2*g^2)*(11 - 30*g^2 + 35*g^4))/32;
h[10, 1] = 0;
h[11, 0] = (3*(-1 + g)*(1 + g)*(-27 + 76*g - 90*g^2 + 60*g^3 - 35*g^4))/8;
h[11, 1] = (3*(-1 + g)*(1 + g)*(-5 - 76*g - 150*g^2 - 60*g^3 + 35*g^4))/8;
h[12, 0] = (3*g*(-3 + 2*g^2)*(11 - 30*g^2 + 35*g^4))/32;
h[12, 1] = (-3*g*(-3 + 2*g^2)*(11 - 30*g^2 + 35*g^4))/32;
Dh[1] = ((-1 + g)*(1151 - 3336*g + 3148*g^2 - 912*g^3 + 339*g^4 - 552*g^5 + 210*g^6)*nu)/8 + ((-87980 + 424873*g - 832536*g^2 + 822812*g^3 - 414604*g^4 + 155273*g^5 - 129360*g^6 + 78982*g^7 - 16800*g^8)*nu^2)/640 + ((-2801000 + 15971048*g - 39735211*g^2 + 53783872*g^3 - 39997304*g^4 + 17952936*g^5 - 9448083*g^6 + 6842064*g^7 - 3065842*g^8 + 537600*g^9)*nu^3)/15360 + ((-468843136 + 3016899443*g - 9204486416*g^2 + 15998082082*g^3 - 15908224128*g^4 + 9655832787*g^5 - 4723910800*g^6 + 2796886196*g^7 - 1663537760*g^8 + 603773332*g^9 - 90316800*g^10)*nu^4)/1720320 + ((-239694242336 + 1648698263104*g - 6091720124719*g^2 + 13173021243776*g^3 - 16484556987450*g^4 + 13007700956736*g^5 - 7479536180459*g^6 + 3911872747264*g^7 - 2283661591696*g^8 + 1157703161600*g^9 - 354787894620*g^10 + 46242201600*g^11)*nu^5)/550502400 + ((-2412690895552 + 16274784784299*g - 74021222922218*g^2 + 197545646590456*g^3 - 299323131294780*g^4 + 293295752046935*g^5 - 207053724221842*g^6 + 115107936650670*g^7 - 61994378143328*g^8 + 34340348364760*g^9 - 15096530043240*g^10 + 4006263731360*g^11 - 462422016000*g^12)*nu^6)/3303014400 + ((-237977770583552 + 1316211434291064*g - 8019724455293653*g^2 + 26932359729972416*g^3 - 48186994196809920*g^4 + 56581173542307160*g^5 - 48423386613183757*g^6 + 31147192074402480*g^7 - 17016989350972838*g^8 + 9235695671128000*g^9 - 4738134509122440*g^10 + 1831594471727360*g^11 - 428718027406800*g^12 + 44392513536000*g^13)*nu^7)/184968806400 + ((-314819134229118976 + 792903985849787787*g - 9925575589771438784*g^2 + 45025847239098642298*g^3 - 93662537137271101440*g^4 + 128322029404320234995*g^5 - 130264706528287222976*g^6 + 98543969150416783620*g^7 - 59389290336390688384*g^8 + 32321293597466707460*g^9 - 17194761393650757120*g^10 + 8084419711389775360*g^11 - 2782363175593036800*g^12 + 582621533119842720*g^13 - 54691576676352000*g^14)*nu^8)/130218039705600 + ((-25019651937830776832 - 70542663095508862784*g - 520904936095339307683*g^2 + 4001664162237831369344*g^3 - 9609934971502194986370*g^4 + 15053634118263904658112*g^5 - 17768618069347204966935*g^6 + 15686075192060154300672*g^7 - 10789581770664742888200*g^8 + 6259046821430467594496*g^9 - 3377683253427125588332*g^10 + 1724078145757132718080*g^11 - 741215233627814744096*g^12 + 229580867244777646080*g^13 - 43494218109489471072*g^14 + 3733611634438963200*g^15)*nu^9)/5000372724695040 + ((-3846017360994212261888 - 38037707533892142369955*g - 4542434443228889493907*g^2 + 584191193642611935795720*g^3 - 1623751572765413933600290*g^4 + 2862693318011348941268857*g^5 - 3865938750917802532773191*g^6 + 3928781271781042025870378*g^7 - 3099614037324666904794504*g^8 + 1994533688062798744262440*g^9 - 1127012516285108784476972*g^10 + 596499527001115244592384*g^11 - 288228183457687867644448*g^12 + 113513193593805922628096*g^13 - 31936172674095471811680*g^14 + 5524465533529813440640*g^15 - 436832561229358694400*g^16)*nu^10)/325024227105177600 + ((-929577820697706470703104 - 15507539134612390732106392*g + 20373742507741593019926449*g^2 + 110855765437387664490211392*g^3 - 362674564619535113306279800*g^4 + 710677187746726188010298440*g^5 - 1084455453960200476102450271*g^6 + 1251568896441253170190195280*g^7 - 1125167810496192572829607074*g^8 + 815069307576932463640847680*g^9 - 499338343089619207077195512*g^10 + 275642394732009931602683904*g^11 - 141476076567500316624223408*g^12 + 64242377189745531825606656*g^13 - 23261170209102828822395520*g^14 + 5991806753756450614543360*g^15 - 953655560861031884862720*g^16 + 69893209796697391104000*g^17)*nu^11)/28602131985255628800 + ((-6640309978821730809413632 - 141948795739964587054362941*g + 272907759907910467930682032*g^2 + 511869766214449873304697666*g^3 - 2058860385808233920139232640*g^4 + 4439438717457848597157336035*g^5 - 7585894889605096487496570448*g^6 + 9824189645460648782856430180*g^7 - 9964723419495378363169430112*g^8 + 8130841075932999937385369060*g^9 - 5507424033876238052993620096*g^10 + 3246714017790682154685699072*g^11 - 1747230752722797653611860224*g^12 + 861656993542773717546671008*g^13 - 366520509671309921905920000*g^14 + 122540731426090544798067200*g^15 - 29097804384194698801704960*g^16 + 4288638087729098032903680*g^17 - 292885831529017638912000*g^18)*nu^12)/65376301680584294400 + ((-37691795932116726752150552576 - 894371821054857541602984124288*g + 2007713816728913840811296509451*g^2 + 1512525016455468456950211349248*g^3 - 8332035102745766208008714651470*g^4 + 19612904702570427476217504223360*g^5 - 37318010598302492275823280607049*g^6 + 53689748282706572764965001356800*g^7 - 60821276072172251901728092748976*g^8 + 55592378621110288421460147873280*g^9 - 41894848020716205798852783385028*g^10 + 26888917305816901458606993309696*g^11 - 15337467459088780289273045004832*g^12 + 8011695039231686792404761964544*g^13 - 3771525236632331132508162869280*g^14 + 1501875745645115088853247918080*g^15 - 465705937569380939086399933440*g^16 + 102544067283244941291119247360*g^17 - 14073124586289852107524093440*g^18 + 899745274457142186737664000*g^19)*nu^13)/108786165996492265881600 + ((-6432044392659513601712129572864 - 157462408375414431885633894343973*g + 382849512006514491546848521074466*g^2 + 88115872402569535685989382570088*g^3 - 943462717745040469505173623829652*g^4 + 2409983729929808600140541534893991*g^5 - 5097100278854015415770250438679894*g^6 + 8079979064776636196457462004360942*g^7 - 10127781114635949243647202836314656*g^8 + 10291506816276504621491378548978472*g^9 - 8617720726443786504643232416834840*g^10 + 6080022016903661926008203912398272*g^11 - 3732228566524548920368194250342592*g^12 + 2063562262889894726835075546293248*g^13 - 1041320517272853585585220687512768*g^14 + 466023171402943861038837299381888*g^15 - 173886097372815428644577138165760*g^16 + 50222415648334632197045300542464*g^17 - 10307447703572913034951441843200*g^18 + 1323504166384679022355115040768*g^19 - 79537482262011369307609497600*g^20)*nu^14)/5178221501433031855964160 + ((-315340377467813474081025002831872 - 7695826861629545693644346274817032*g + 19576660406443285351840584809219347*g^2 - 1023602231661105791758531673021888*g^3 - 29155562032647577518931014745829760*g^4 + 80529999499060277659985202701949656*g^5 - 189955784714236264951186896531721189*g^6 + 329633431166573535079855315754802864*g^7 - 453408658000062310492943512244958086*g^8 + 508239694488873698263082128973172800*g^9 - 470627444261073969027400121028050616*g^10 + 365795702059681841993595168100324864*g^11 - 244193451759382137331247686810637104*g^12 + 144227650581794810820204497295876096*g^13 - 77259689294607004448195351869761920*g^14 + 37506330537390195505326015723676672*g^15 - 15922533921855687071859348767632128*g^16 + 5576564311833279822114610027716608*g^17 - 1506259149063054339102396758950912*g^18 + 289447488044789294365878206791680*g^19 - 34918089966847388514052745185280*g^20 + 1979599558521171858322725273600*g^21)*nu^15)/69042953352440424746188800 + ((-5709110212056440030390078472825339904 - 136923992184299375498117792260459165809*g + 357777665883149322842144934590895510784*g^2 - 76872709359434703822195625978236700526*g^3 - 317372599374236875334588574063849431040*g^4 + 948029480152082089418366118958280737847*g^5 - 2522072539595924468785871346713804780288*g^6 + 4768054822842465759788676732308293307268*g^7 - 7145497075602299985218637216106817546752*g^8 + 8770680676571426946557622184002127415940*g^9 - 8927271320986795546022733857742741522432*g^10 + 7628015208530489496668362353291179970048*g^11 - 5562802494577653255402690113011237408768*g^12 + 3542040741000429180230411689297679846112*g^13 - 2019646347623064616027300860123871477760*g^14 + 1046453035761817539832894795967619121664*g^15 - 487162527140409143362179552771182493696*g^16 + 196029933383209263128840315657953578496*g^17 - 64583539709639392301687357562691518464*g^18 + 16374530951145413311498251139903119360*g^19 - 2957932424080288352781612966129172480*g^20 + 336490854814411325665279166991667200*g^21 - 18053947973713087347903254495232000*g^22)*nu^16)/335824925106270225965462323200 + ((-46511856281869292883949611050406787416064 - 1091236205165468783766339377051130460393344*g + 2898429429403723607399167297020608530073569*g^2 - 901457064177468917329045744285090658498816*g^3 - 1463389892893804417311032099022015090645690*g^4 + 4763883246142363016030525320305107063184512*g^5 - 14654610716913516535252325943645490088736323*g^6 + 30093383025562014459611211538591150796594688*g^7 - 48830645364556372770800493161385263228012392*g^8 + 65196026527967699006429804205095593811566080*g^9 - 72490926343970395775829963095268334742011212*g^10 + 67809646234487885595125535023031204943822848*g^11 - 54027909343846228109377618199671321791306208*g^12 + 37291093952018366421292912283494649626202112*g^13 - 22778261063716728402014056977377388837143840*g^14 + 12556855850050767916899569764733368931385344*g^15 - 6280546788900493311266966703573291007512576*g^16 + 2797822007281548520247067846382254977253376*g^17 - 1067282483116948207945760372033727575734784*g^18 + 331554187061117653700170669233502027776000*g^19 - 79176574091839805426560825075773977128960*g^20 + 13492903278029305345602694968241854873600*g^21 - 1452158605489434686759549995340824965120*g^22 + 73948970900328805777011730412470272000*g^23)*nu^17)/730755037031244011700846015283200 + ((-47634416407185838068784012969563834548224 - 1093092585143677044293960986487472813259774*g + 2933169768207226061153549478283665946543849*g^2 - 1080447354106132845412832109843199874134736*g^3 - 763705920449256093730444095765672106832010*g^4 + 2785046233011594918671385999180635631143322*g^5 - 10447038931207267514414253240525631767160923*g^6 + 23284795694113308876357448911866332720769508*g^7 - 40690426034226342430161935758047366023053992*g^8 + 58744190463941997032811166800774420332020400*g^9 - 70929709591728245762630003252426934440421292*g^10 + 72275509088876858365856885543888211164726848*g^11 - 62763652076439856558164699307102578842855648*g^12 + 47041311698523854153268044383621895506701312*g^13 - 30942680882111846555199446520795850071551520*g^14 + 18201005233233784118590777262870709707192064*g^15 - 9702752861282364423428202113559621847289856*g^16 + 4675980929204428199752872576590845921867776*g^17 - 1990788522478702951399932354201875729058304*g^18 + 720504762921555338379620850118959359098880*g^19 - 211561940131174358555083846797384366387200*g^20 + 47734217072224193217602184627310134722560*g^21 - 7698472211506148636189699552546531143680*g^22 + 786151085178296747208692563773159997440*g^23 - 38094924403199687824521194454908928000*g^24)*nu^18)/199296828281248366827503458713600 + ((-389101644549713065383988555252538261110784 - 8748207896149658114151801894676793622462824*g + 23628207708590832720202231060214192840124431*g^2 - 9509370443985299685004492051581042057105856*g^3 - 2459665612267627397670242475034198918821912*g^4 + 11189790131049707516799569444782488557352888*g^5 - 58007810498864002053887586747548010587791521*g^6 + 140643448482492164659953219016196563986986928*g^7 - 263472445904633437214755409542739945337966174*g^8 + 409126657473589019752686997362010667805250624*g^9 - 533515135185625398172835930601520635285010616*g^10 + 589183624617339689197548359383609018736040704*g^11 - 555583378458061345413654123098540125879369840*g^12 + 451758326659459936824094113144570335916773376*g^13 - 320834169031766522551848791422164913461089664*g^14 + 202176438006205452263972814020283900369982464*g^15 - 114792099760758060265859380542333955741688064*g^16 + 59150553070766798043316511790398316287926272*g^17 - 27425084987934102838874917562882984951806976*g^18 + 11153465463997561547829673001139860525154304*g^19 - 3834301659962880900542868600735715120371712*g^20 + 1066705560945932276023060466152581766184960*g^21 - 228047480068223084027887741257321990782976*g^22 + 34906269402513350180701772524205221478400*g^23 - 3391091333582582294359520154096668639232*g^24 + 156733403258878715620887200043053875200*g^25)*nu^19)/432758827124996453682578938920960 + ((-2696809938674923136883034269888870614149627904 - 59543167976604741442166555907042573458570008739*g + 161510087207019300425002979642068419357575050064*g^2 - 68244319069561249231305913227249832358391408706*g^3 - 771743621898359555741804583934420582903691520*g^4 + 24328107872130159842458968650159564943236887485*g^5 - 266318869519568176908420450706504397239336682160*g^6 + 707147429839335184500785525317423432464164862060*g^7 - 1414558046841288340392874691768749957509470752800*g^8 + 2351565805592703740042515144633953696051052211500*g^9 - 3295466724553065998695914474710783094538500849536*g^10 + 3924930318982166465192551137519510923567621848064*g^11 - 4002073884114464297521549048411813479176342212864*g^12 + 3521614687842913451991931936701108917321142538656*g^13 - 2700906717523551236762305350845496126648231505920*g^14 + 1828355575932607014090893625719976913162402195968*g^15 - 1108039544080969643247479005988138081989615153152*g^16 + 608042863917350254878978299703993567876111570432*g^17 - 302632611417957468074697108744816334997872099328*g^18 + 134853661019106478903141437383788875698784133120*g^19 - 52390872175837915411867309892843955118393950208*g^20 + 17132066101216638270269200364185676990264594432*g^21 - 4526050595735055647605820108786284151219945472*g^22 + 919223463510314347090642871953446029726711808*g^23 - 133881433676719863207813130797742208298516480*g^24 + 12402910358628862804965747259721094257049600*g^25 - 547939977793039989810621651350516347699200*g^26)*nu^20)/796276241909993474775945247614566400 + ((-350487378865428125532796975871282292749680771072 - 7617440801084986389707418672839278492990301321152*g + 20722049635707653681229535032383699074388510925607*g^2 - 8996726595750483096707223037981386532437472074368*g^3 + 1199743592045415175261183019628397727093528214090*g^4 - 1366347795350947213631311207451100982684031401920*g^5 - 22216208881312988915973541672469339490824292098685*g^6 + 65519344905165804161421130603746589742710568482560*g^7 - 139497295843595242804874016074038850689488704771280*g^8 + 247232186587652938989715790099703452981764195362560*g^9 - 370675097861616967834223427284002553058332400592708*g^10 + 473950708115327201237516739212372784100120265162752*g^11 - 520333303888030158281486366504840438425346966376032*g^12 + 493857871714204259090354215929657132456837881038848*g^13 - 408445266723165076767408361635980475002501356656480*g^14 + 297295756925681263871883837249167367977164183732224*g^15 - 192737952219446471793449973703050355565169952521216*g^16 + 112637048819380769682742728647558137499426388934656*g^17 - 59772035009703251626991970166727750945906178179584*g^18 + 28713964131631098700656805801396144773564944875520*g^19 - 12289561236432847172488373119200086391810957676544*g^20 + 4563077057485830749133244987362560367135547457536*g^21 - 1421528960197366169811338203059779481827516461056*g^22 + 357406002642262815775884802093054454422069837824*g^23 - 69122859515051154202605910038370110295312957440*g^24 + 9601879526048705576770691228566202918224527360*g^25 - 850090477953070478016655592183284710909542400*g^26 + 35967342132055958305517728909162098720768000*g^27)*nu^21)/27440904336590544361509497763948134400 + ((-29113834479463063302288189182851799002163124895744 - 624228555652680985963300652148129181751297902787047*g + 1701563433304768343285064092906022308087661118059370*g^2 - 749898196101995394857315773892788206954473130416888*g^3 + 165334375741167368547013937553789440088926683734204*g^4 - 356426621205644722198725915723142721206351603310595*g^5 - 1134078518224228326843366026684807094982894327917678*g^6 + 3817676696173945374290318304322924275210422858328570*g^7 - 8629267293108180166691586876347877091471740499330272*g^8 + 16244256533063570438464842554570399660502342776745320*g^9 - 25951901092283469412237733495532645623707408219052440*g^10 + 35473946515899649001991439630687298782355827278918304*g^11 - 41759660451042234985000071839475404807072213436180032*g^12 + 42595734896633500604973339276799119896535769338189696*g^13 - 37896283745151789217435832728505085791230845927578688*g^14 + 29640486154982035026987784330772836781490610656797568*g^15 - 20580677470434582545194634183543098712563223987152896*g^16 + 12825059227231740036706446760854149563967251788782592*g^17 - 7240655496535403570240191355543748107120690579344384*g^18 + 3716084198664346029160392061177563056261333313904640*g^19 - 1721980998254031501051526479993483059587101636386816*g^20 + 707741600083561995714230077551976020360066655485952*g^21 - 251330463931164471332242108990136167854332312690688*g^22 + 74709281525600423781704568590572156066950933331968*g^23 - 17913033248265622805747455066597227265797711200256*g^24 + 3306273823878466070837416402382844751325729390592*g^25 - 438968046724984442746692934494970570151020462080*g^26 + 37213804712491959392649255839260152464044720128*g^27 - 1510628369546350248831744614184808146272256000*g^28)*nu^22)/603699895404991975953208950806858956800 + ((-20251320920125711188020542525988271130682245116854272 - 429186872908370687287814014816076942816946464036650840*g + 1171635297545871908100236694668639228381461800273157273*g^2 - 520489325165121310493072214743142653489841271026710720*g^3 + 142498191215727810537164720980430450792809102103856384*g^4 - 355691573633855895940067960758778036231318907057852600*g^5 - 452197536948967298976337980178964389230484086909207951*g^6 + 1834336203241310132344858140166574437654888157115164304*g^7 - 4394106616549909841472615690786324975378556272061413954*g^8 + 8756590268583541370114694018851287824135968578213422656*g^9 - 14852883525287969120409461981530138523996654613506199736*g^10 + 21621635581287697972006083007131067134958947471771869440*g^11 - 27186033729311367577178555382418427475970065251244947888*g^12 + 29692930304370227652569188992930685608057792331677158400*g^13 - 28332963661150341707273640748448022673966519095888270336*g^14 + 23772604471428434266571307429481896432665118936913357824*g^15 - 17677416606567958363778810554666916002148022096763805184*g^16 + 11758367784623919625961469186936874283914713638749298688*g^17 - 7062746632792621820000808899897256711595375909878424576*g^18 + 3856502163123196044403724947548249318093733674352836608*g^19 - 1914042335265610051825498079373748562008330878179379200*g^20 + 855187581415437095560640713074177566817154597071880192*g^21 - 337564194251684688292221679458457852337631972990763008*g^22 + 114756823922156319043144279518258690973421273907068928*g^23 - 32600788330346696696446215952267733080632661236744192*g^24 + 7468771028040819345113561043158609089332913681465344*g^25 - 1318268257619662362794607311810620666311142909673472*g^26 + 167611169838750667642018920594656880343154190974976*g^27 - 13630803312473642850770818724372502765057448869888*g^28 + 531741186080315287588774104193052467487834112000*g^29)*nu^23)/111080780754518523575390446948462048051200 + ((-4905872203838469886872043572062511078639031070677270528 - 102940154251465574910003591746140656751151494413500828901*g + 281329438334777642607216861364038094434610109597012360512*g^2 - 125471349801380617346273175999385320847008937121569218854*g^3 + 38485168180935047675953028853994128431284280128860542976*g^4 - 102612588534500238489425464220597941849158722003698691965*g^5 - 54825859345372724712659066033814414634747003189188998336*g^6 + 302389664361035434296136721238034354655584535207462394660*g^7 - 767092114436887084898097714792216344615257968637682525824*g^8 + 1613419059998520269101720851907347680247349220685395361060*g^9 - 2896052719019056677109927157766767868292571359671093659136*g^10 + 4474138401374409723707446370014354627828301053017580346880*g^11 - 5987022344030614784441154371085043289200519448465999887360*g^12 + 6977114923539345337969416818084010569220830520721075756320*g^13 - 7117801366089959042018039488783445484212941212926079893504*g^14 + 6391555141234370670582370031681529468240150552973067735040*g^15 - 5084451188410808856050655179415092577591771015941119377408*g^16 + 3610691871960001520097755722635135686538165825645026672640*g^17 - 2308630797932320725471818657842230564224053308171925389312*g^18 + 1339355291336624378633548151078133697656017473081683025920*g^19 - 707806175467868680340452009593044292122717321919586762752*g^20 + 339666570515546329177392529092016064879149152024597196800*g^21 - 146299370930954955409628785522286451688135931203446374400*g^22 + 55480465637192415692225008018823776290066689884987392000*g^23 - 18074601155073999478781635688230904688238541805545586688*g^24 + 4914901306831985682987991353993194846059043468399149056*g^25 - 1077823473481444460215495461220465940221124848690135040*g^26 + 182261045579143088002590793957637506665514222640693248*g^27 - 22231791129199968517451455629711104625155165179084800*g^28 + 1737250315274101959863016080511753459877090291613696*g^29 - 65226918825852008610889623447681102678507651072000*g^30)*nu^24)/7109169968289185508824988604701571075276800 + ((-29749221079292369167478179384568837243753252454390235660288 - 618928753383787593922723506069373798385867555441573611324608*g + 1692967331936355870102195275084162677974703705611249397530853*g^2 - 756270485643761944188630715909607855517753300829593206086272*g^3 + 247525247270767286358719786866805296279535757809187429580110*g^4 - 684319968663215553132377182170779374825971459428423286271680*g^5 - 112697049554279355248443724296060827415367082225854484802735*g^6 + 1229119133552915501102400536321247475953830095724435335253760*g^7 - 3303928176334435500910500055620620389812671628801572362568840*g^8 + 7314544077797938302910063720664062172850551753015480173203200*g^9 - 13852829897625073139575583137509552115470028238350517988949740*g^10 + 22640782088496718108171526379381426048137998388487846673285120*g^11 - 32136343358292160572028410204631532776334727525754047976384160*g^12 + 39825595100418846812694187110395221913051888563483894391470080*g^13 - 43299375647375988747000538459423141273438186839654297251730400*g^14 + 41500466648260280902499446321510003211893263624294327972003840*g^15 - 35253890530877907320827887887361457712321392098920344252108800*g^16 + 26710974027309815681071751890536131329734752248495457603420160*g^17 - 18183630289624396490893346365089876406347705133628489329459200*g^18 + 11206153552843097133174182734844770414167137054121378958540800*g^19 - 6288546231712337442241148654647800348777273389079486188113920*g^20 + 3217633164622993992582392400190796282414262633085948307701760*g^21 - 1492783903802965580339060613150328974927082704483613080391680*g^22 + 619823766042569541169467401307090667118376092795874196848640*g^23 - 225945816291489962988998612987681947302647721191950755430400*g^24 + 70619397210677632123912243992807762924498020786039232135168*g^25 - 18408672519454811070867571479963331628211042524679619674112*g^26 + 3870812149556065322578182591848084862205109002611502088192*g^27 - 628181432745168895530285622486609147473197519217343070208*g^28 + 73631283143337748317991171109208641428697928724161495040*g^29 - 5537149384255647543030402697511446714422688682402119680*g^30 + 200377094633017370452652923231276347428375504093184000*g^31)*nu^25)/11374671949262696814119981767522513720442880000 + ((-6080203196898474207462518842134621210506415535081848785862656 - 125576408481681515257990176967194322362855164221171788592151583*g + 343730510952315261261167325761180644708672486854498343652772011*g^2 - 153592437233486174762375015142193635600935908435639045880306232*g^3 + 52271094552410747122935399723092821161229129807654769781618450*g^4 - 147665030338202869649090614800302845959655169761512327618925971*g^5 + 6357103433439871573243975484596494641270173366560449530966015*g^6 + 165710716070188669804142773758589181255546224939867899608765106*g^7 - 473247973675456051481820292170945487737014312592581958107862520*g^8 + 1100100042937165291059357392072197527575912578506766177890193960*g^9 - 2192280230807533762744700890233826999497354269633384252245631700*g^10 + 3779601247488865182185022498285799368847173369082809875331965888*g^11 - 5673269880071384279210268031618077918920745893281399300593167200*g^12 + 7453149645668720592099869133675922214039905911502715789307923712*g^13 - 8609333492208522905385988383994756332922189721175773818178708000*g^14 + 8782797461072180215469432801230498565678091807360319414774787712*g^15 - 7949495927596007100735525386875999408002136294946849220062883840*g^16 + 6417704816853819944473219923907028755276014763757789264195371008*g^17 - 4649701104897589551169866769161926227230614113336326889127362560*g^18 + 3043848805713383673593657196657012428288295494081763499250810880*g^19 - 1811876272550329861676658030838688991496032378097053453985689600*g^20 + 984517970715153899547757181255485465962817823751201621928493056*g^21 - 487835725025845001820385935081711194311316104092610325015654400*g^22 + 218791904291499793071343177619131286197788559063562746952105984*g^23 - 87591980536689554836531967694482351985416849291925591762534400*g^24 + 30713826085122187913841714711223452960539028710277494430105600*g^25 - 9220261941468461685733353746481306588482397101581138497437696*g^26 + 2307410139908207479945811618433983820075303101377464885575680*g^27 - 465949478705892169771690357245649519083148765305371611889664*g^28 + 72685657202178996339388917185370957834984089101075962920960*g^29 - 8199430122263777655156782967838931891457414394783743344640*g^30 + 594238100453798848837811949681185677469646353272343101440*g^31 - 20753341944133941939739052763239335983653177209651200000*g^32)*nu^26)/612607332124576671274747589479426810372423680000 + ((-97849400817886343310134527675030893651672808032263038771920896 - 2008271721422293906915350381997566848620558954976148473238335528*g + 5500208088486143840701960092395895045286450206370470162200381351*g^2 - 2456585717091261215901521757440120669531839326974950784357192512*g^3 + 856731977257468583463491653650317066754386769331697959014871800*g^4 - 2452676667074602420229581408573270130303236266725697501994121736*g^5 + 408248412175801120943679905370669337984138825571718799994668215*g^6 + 1727479741098518423458543461569643745136387056836652026942094896*g^7 - 5271992109914839929498100095817629716148646873240146736543442670*g^8 + 12838895472752524381648098615621723184780053773011053436110375360*g^9 - 26854619940525776190562230275778203545543076333438980974377212200*g^10 + 48710270482205827168188050686693678748023470023378829019099703808*g^11 - 77104493700687378624893673575662629370034819479765762287773754000*g^12 + 107069514948711039214096116751324906216252257715880593759971489792*g^13 - 131018855943055315300384413997506779082311297749509184978878403200*g^14 + 141864654543350432519240799578216188969173216565502596140049185792*g^15 - 136482257121842901579438412492158581652055779256877951946632720640*g^16 + 117190201869408942850579778175723996351768263756262875554630729728*g^17 - 90273962602071499091692761962941545436418341639333501967050997760*g^18 + 62753815755872806650062722767986413457587153500060793141544878080*g^19 - 39606233236560793245954203235072335104110434285941581316094361600*g^20 + 22808870080520123733833727542631444803272500570778620459587076096*g^21 - 12009194687541125929271761924369771448300384418967351764946944000*g^22 + 5763545813593587114614878717089528803460672045130596113885036544*g^23 - 2498986237029373288247063677460598171288022852393927343082700800*g^24 + 964948811176722670914346062652018018332486075580948661325004800*g^25 - 325719305569469577790791707051885302106095855062489711819227136*g^26 + 94025094191638179319631073674632281157303048352889143746887680*g^27 - 22620978408058893885757833940570196193832760863373608267546624*g^28 + 4393425459427122155975419142670231349204018913822469636751360*g^29 - 659751838173464996702851821232549439591632550662336403210240*g^30 + 71727529748817300395186105271199530483402333172995761111040*g^31 - 5016358267057882106766902193911825287815235648317554688000*g^32 + 169282161740386663665322469598187524886269053317939200000*g^33)*nu^27)/2594572230174677666575401555442278255694970880000 + ((-1292541692828844030633834193633064366806466195210852911094456909824 - 26385542047063242771689653775956224856695421748845505745564552700757*g + 72298103767042606129503807021848600250570531936437342113373408605744*g^2 - 32263111262916543782502987071996182600004378552073662520971046382478*g^3 + 11433192539947806753047802457425467052904398250313324354549759900800*g^4 - 33003555640327521730644208788076499222233839914958029837611303630709*g^5 + 7977945206463121596685576544666586860179214526661534712555688902960*g^6 + 14452962347434344381582367837874649859260872019743262990849311165924*g^7 - 47658718104724263307745638113524859695713086470661227258978012592480*g^8 + 121340793420631307963435806660414245283058948144352137239335185703140*g^9 - 265776473383077703964220661035651162102008050646023850943635655388800*g^10 + 505961911523367417641414716367507292928614317279047244664211216612352*g^11 - 842438128015868563237184500135786507457105367589192155859855306425600*g^12 + 1233216600423371778938499557020115046105090448050165554538711416009248*g^13 - 1594231241343954149801876373129988010002429788603399063903654032947200*g^14 + 1827221263073263236668787959933860078041278265362384199526469659125248*g^15 - 1863803101360501280938842878273843493704332823284483374230529521602560*g^16 + 1698579678377992874224808922616380256274335114036134140109445505260032*g^17 - 1389165246242029921008812298445147327664492220429647614330821452759040*g^18 + 1024657102673422066338725109843731598613652197919997016993488689233920*g^19 - 685386558938577088164746253775866051447871209859826840395099235942400*g^20 + 417918139303230900162011799247907432284370441417277780006014326964224*g^21 - 233132398358854560737891904259386949961369876234486093229344764723200*g^22 + 119000680608473020628653616557898446359512774613208665201528728846336*g^23 - 55323068988759654335297710947863567677047041791157624325911347200000*g^24 + 23193279265905478695338214556091876757422703089625005097640011366400*g^25 - 8641866031130502606485318660868326832012357305446930075645152067584*g^26 + 2810472872172899035129750657098252544290634087331025221748701265920*g^27 - 781028496034883301098814429757165407936201099055704576536772345856*g^28 + 180881809187929468197334784254411906033211083905713416950699786240*g^29 - 33835068903461643498833342049578451215487155585591660872529346560*g^30 + 4897875917981560336244821346736044568628287748717751538401935360*g^31 - 513869366208144862057815483488284369601454717861030902366208000*g^32 + 34722787717279428945647524019351753966496048063879502521958400*g^33 - 1133513355013629099902999256429463666638457581016920883200000*g^34)*nu^28)/9008354783166480858349794200495590103772938895360000 + ((-664608709211947547528294847649559983267447003927979615952104648081408 - 13504284422694989914116437580425067508943354046300685783850693909618944*g + 37017171860512713989838134521480038456046126863394970707472912005300313*g^2 - 16501362239176793393081852412622754198368990696656676469536547889419776*g^3 + 5912313522169467780993378657875156638813485601923599003539539844810310*g^4 - 17154680367682974166140266745079564434764173588756197192540724382318848*g^5 + 4943207505508887123713360149194609230716966633168197600027051195574525*g^6 + 4564046269679924112254032216670281949764887528750635565842489249747968*g^7 - 16594471932242167549119222645163626222007454264850659584854305102301840*g^8 + 44086708878151088033630959084215691867773954036570973026327270248535040*g^9 - 100898212070228706617976946627729613952573030588272467786254824003602380*g^10 + 201146530422746390087184410797112978148694400465351716665817744060186624*g^11 - 351457370212264759211259056031922153688853124759348385839334222156602080*g^12 + 541022011361042157826741960197162916228311482445004979034615756041854976*g^13 - 736982470050264912701099953017897391106944699147355367300222686507574240*g^14 + 891813795820499822122799090810644655676613368799887836638082041981566976*g^15 - 962078996597760762171363577874870571776283751717847795995615615457172480*g^16 + 928546858237024292844154541656676472834488465731819782697807816988688384*g^17 - 804828616877231978588318362397909749168638532394805286627010746586181120*g^18 + 629166209833433460971215901298537590448446444675432984824764718267760640*g^19 - 445722708408960723590983190827146968776529657374026590388682904210964480*g^20 + 287574269980510269834313231547103549542627531907323369956761909736767488*g^21 - 169693832042768021826293941492403830319755998878637411211957440907345920*g^22 + 91781505798762255041286418600011203759710114059718131563192169143468032*g^23 - 45436257063433405467255274142012705669671069745894533225975247182233600*g^24 + 20464666868498625285622810309915175702490635622888318328569520455680000*g^25 - 8297573548636151012002242365422295642927661391927015029913005912096768*g^26 + 2984964497363595176514453211386432681937258362107013900011328231178240*g^27 - 936100631758961351216354888330063206967316622108525721620119420403712*g^28 + 250716657346262913475718788245722460788758232818900044969533956423680*g^29 - 55965099900500854319051256276835593467379147211008949266627808460800*g^30 + 10095650925890794995283940452438274251579094377130954130036642283520*g^31 - 1410567849691533015841195329246453525178503632164940113868425789440*g^32 + 142991131371285032131027265124070070569910620565448842395883929600*g^33 - 9346045494107697361528677763003082486118731136566734662748078080*g^34 + 295455408317734305021989042548596202271435052390155959664640000*g^35)*nu^29)/1215964107458690070770706766263259289643823606530048000 + ((-1334089594073747719112649191331399989082113475673359400174933598273536 - 26999437745324619867567375146661582158783717221379555456678893428900023*g + 74033792875068106356588177741850167783635695377597372231656467261139566*g^2 - 32964248070329899596947796656432446535432528536245098012965154780945192*g^3 + 11905702052958591470077170516699077925751896511490352643710549277621300*g^4 - 34653455149359840132357504582208473773918575337474189187933262685675891*g^5 + 10979073421953570816944566759950474918681088710714552353591129630666150*g^6 + 5365233327902170325057029259016068253211268532569894546716943745554426*g^7 - 22339574610573744382331541477019486643079838262978017181676962977709280*g^8 + 61818622285882252933445933719808136823699295216451207408431568916857560*g^9 - 147517465885449792004089502602391302729816065964384890641997760501901800*g^10 + 307322631393979243746868712480839334959788448997897154606630415977769088*g^11 - 562279940787472097784869651091241021239526748430606148543196912674612800*g^12 + 908122631686815921762150196264093463467923215800770098919165319661350912*g^13 - 1300415615989702968722111823380048325565761429045791414178223350538843200*g^14 + 1657364730563691001078245321932607959658598513853489855799379677901319552*g^15 - 1886411436623571235708007558457836748999664211493554011418483916315248640*g^16 + 1923787802953063502771861885566974748984347702237316570386649810978618368*g^17 - 1763775858659109432027315249695562246851602935307963609666715559063413760*g^18 + 1459139884664992633436884373767370843523433830629563547914949785903841280*g^19 - 1093732124353851278546248458418301711674379639701260807794622271891046400*g^20 + 746147732118446604404813418091671430961396308433371048118071507872219136*g^21 - 465278571785910166470757276946751152130313016751157360164764210690457600*g^22 + 266054155729337994031029906950647648462334924276374886979443506304712704*g^23 - 139619838283280018758251833782956217299856400683739423955424732014182400*g^24 + 67054270213730653210586428311802491739414512196034338897852508003368960*g^25 - 29265549015568783005661146767825008685645227865599540631941778384879616*g^26 + 11479969621901443186434029782668183148146850607362243514123978088120320*g^27 - 3989686787624029617848541412556748444659292246927329421395522244050944*g^28 + 1207591623244270293184743731510446154022380014728671690818408635432960*g^29 - 312051391228679751149654555076002740183421463830728679438730725949440*g^30 + 67217745468390782200871254042239750773081621632434120825779425116160*g^31 - 11707805470582054910480570730627225590805873469184068425549978009600*g^32 + 1580786229566714671829532347899143829223701751018400175680577863680*g^33 - 155007913533716805748069097588305686873886143600438018000184934400*g^34 + 9810591612909833459186460859628421217738185562918340141462323200*g^35 - 300638836533834906864480078382782100556898825239106064220160000*g^36)*nu^30)/639981109188784247774056192770136468233591371857920000;
Dh[2] = 0;
Dh[3] = (-3*(-1 + g)^2*(1 + g)*(-5 + 76*g - 150*g^2 + 60*g^3 + 35*g^4)*nu)/4 + (3*(-1 + g)*(1 + g)*(-27 + 343*g - 1154*g^2 + 1614*g^3 - 975*g^4 - 5*g^5 + 140*g^6)*nu^2)/16 - ((-1 + g)*(1 + g)*(223 - 2998*g + 11721*g^2 - 21556*g^3 + 21857*g^4 - 7830*g^5 - 1321*g^6 + 1120*g^7)*nu^3)/32 + ((-1 + g)*(1 + g)*(-612 + 9985*g - 42942*g^2 + 96231*g^3 - 137144*g^4 + 89439*g^5 - 18470*g^6 - 7463*g^7 + 3360*g^8)*nu^4)/64 - ((-1 + g)*(1 + g)*(26361 - 731512*g + 3251820*g^2 - 8405160*g^3 + 15775910*g^4 - 14563080*g^5 + 6783116*g^6 - 675160*g^7 - 696855*g^8 + 215040*g^9)*nu^5)/2560 + ((-1 + g)*(1 + g)*(10031 + 1469398*g - 6246780*g^2 + 17670000*g^3 - 42938310*g^4 + 50798844*g^5 - 35222588*g^6 + 12320160*g^7 + 66255*g^8 - 1523810*g^9 + 358400*g^10)*nu^6)/2560 - ((-1 + g)*(1 + g)*(-1598437 - 22906806*g + 84438645*g^2 - 243825880*g^3 + 786989070*g^4 - 1130698548*g^5 + 1024949226*g^6 - 567942840*g^7 + 146057895*g^8 + 19336570*g^9 - 22617135*g^10 + 4300800*g^11)*nu^7)/17920 + ((-1 + g)*(1 + g)*(33652336 + 228513933*g - 652140660*g^2 + 1689338005*g^3 - 8007550320*g^4 + 13505436714*g^5 - 15000352248*g^6 + 11117697090*g^7 - 4982618400*g^8 + 881266025*g^9 + 295041420*g^10 - 188573175*g^11 + 30105600*g^12)*nu^8)/71680 - ((-1 + g)*(1 + g)*(-345703831 - 1527713716*g + 3016523562*g^2 - 4812634356*g^3 + 47807786159*g^4 - 92467184040*g^5 + 120946991340*g^6 - 111192729672*g^7 + 68564619351*g^8 - 24956812324*g^9 + 2479513482*g^10 + 2068076220*g^11 - 933486351*g^12 + 128450560*g^13)*nu^9)/172032 + ((-1 + g)*(1 + g)*(6877293267 + 23353767400*g - 29154686850*g^2 - 21938133300*g^3 - 584370774715*g^4 + 1274254512804*g^5 - 1909632598524*g^6 + 2085399984600*g^7 - 1615642866675*g^8 + 840462232080*g^9 - 246370206370*g^10 + 3525945948*g^11 + 27048611835*g^12 - 9560532380*g^13 + 1156055040*g^14)*nu^10)/860160 - ((-1 + g)*(1 + g)*(-145778645100 - 420556360270*g + 316862094825*g^2 + 1753778456880*g^3 + 7752106473790*g^4 - 18812825925894*g^5 + 31633479309663*g^6 - 39881838435120*g^7 + 36971378654760*g^8 - 24536436674970*g^9 + 10854867216919*g^10 - 2493343718208*g^11 - 236859269850*g^12 + 366383225390*g^13 - 107189958015*g^14 + 11560550400*g^15)*nu^11)/4730880 + ((-1 + g)*(1 + g)*(158133837285 + 411926816995*g - 191618344260*g^2 - 2638877849415*g^3 - 5289726830665*g^4 + 14143302144279*g^5 - 26222431317918*g^6 + 37395560957205*g^7 - 40220080830765*g^8 + 32194016377545*g^9 - 18523025675704*g^10 + 6984112875723*g^11 - 1178972994255*g^12 - 316782903875*g^13 + 248193597690*g^14 - 62212686105*g^15 + 6055526400*g^16)*nu^12)/1351680 - ((-1 + g)*(1 + g)*(-123994287999345 - 302503833437200*g + 97564946227560*g^2 + 2366457022400400*g^3 + 2611681261420900*g^4 - 7631272391103504*g^5 + 15353660624973528*g^6 - 24383469848440560*g^7 + 29779473985116570*g^8 - 27789900469771440*g^9 + 19463542629480664*g^10 - 9787705536377808*g^11 + 3131296577650020*g^12 - 329905574785840*g^13 - 217240053603480*g^14 + 119240063484720*g^15 - 26218122410865*g^16 + 2325322137600*g^17)*nu^13)/281149440 + ((-1 + g)*(1 + g)*(652380031622355 + 1523565596327066*g - 410304127840344*g^2 - 13201146920156544*g^3 - 8664466143810764*g^4 + 27480369048107976*g^5 - 59033109892789032*g^6 + 103093673823817248*g^7 - 140706438436465902*g^8 + 149600136389903628*g^9 - 122800214821035752*g^10 + 76013904298078656*g^11 - 33567479997353484*g^12 + 8989535863511336*g^13 - 289801123818264*g^14 - 875561557786464*g^15 + 378292424007795*g^16 - 74219668527510*g^17 + 6045837557760*g^18)*nu^14)/393609216 - ((-1 + g)*(1 + g)*(-4082348332284295 - 9248422428823042*g + 2461235368823655*g^2 + 84499451031366320*g^3 + 34360361105690340*g^4 - 117562203887408280*g^5 + 264814643673335756*g^6 - 503082255685941360*g^7 + 757819279230872430*g^8 - 902726221526961260*g^9 + 847128546230462210*g^10 - 618285562870977456*g^11 + 340763034477354580*g^12 - 132318315468261720*g^13 + 28836107095347900*g^14 + 1832340912757360*g^15 - 3902996225679903*g^16 + 1408096035520350*g^17 - 249732384606705*g^18 + 18809272401920*g^19)*nu^15)/656015360 + (3*(-1 + g)*(1 + g)*(8176622100308336 + 18118699818746425*g - 5230390359273832*g^2 - 170008088281244715*g^3 - 44124783220071680*g^4 + 161838975278064084*g^5 - 374032692431381984*g^6 + 765392181273126836*g^7 - 1259651648220794400*g^8 + 1659728547054859710*g^9 - 1749234923406239984*g^10 + 1464936034439946614*g^11 - 958713206139235456*g^12 + 472881914282456420*g^13 - 161058287668005600*g^14 + 26967550119430244*g^15 + 5745558105313840*g^16 - 5313121065308463*g^17 + 1658080823078680*g^18 - 268556460567395*g^19 + 18809272401920*g^20)*nu^16)/1049624576 - (3*(-1 + g)*(1 + g)*(-2089973756082062083 - 4554279315529354140*g + 1471063811672559662*g^2 + 43250303853243559444*g^3 + 7387255400813216145*g^4 - 28830358763319185072*g^5 + 66531402898492283752*g^6 - 145230756513399807536*g^7 + 258903274568421306538*g^8 - 373488331060216686600*g^9 + 436202931904292381972*g^10 - 411298905444648340392*g^11 + 310140102422663244186*g^12 - 183186359278578231408*g^13 + 81112212143034785000*g^14 - 24052872616352259952*g^15 + 2711340890225703065*g^16 + 1416851003496121028*g^17 - 892563583101143954*g^18 + 246638840090542900*g^19 - 36784435840267115*g^20 + 2407586867445760*g^21)*nu^17)/71374471168 + ((-1 + g)*(1 + g)*(6435792333368694449 + 13841402070583594604*g - 5004121267884557946*g^2 - 131970364203756498444*g^3 - 15411765648861249227*g^4 + 63395014661134641576*g^5 - 141221153921083120248*g^6 + 325434316506590969808*g^7 - 623679106665424049838*g^8 + 976778236813668568136*g^9 - 1250933164171196134876*g^10 + 1309447059519967951128*g^11 - 1114689129113441647038*g^12 + 762223336109932153408*g^13 - 408342439654178971896*g^14 + 162466025738006522256*g^15 - 41336915535120063939*g^16 + 1992028630137764076*g^17 + 3571215457606083014*g^18 - 1760957863576714348*g^19 + 438059024250432585*g^20 - 60571655415889800*g^21 + 3720816067870720*g^22)*nu^18)/19465764864 - ((-1 + g)*(1 + g)*(-10973799963701089185 - 23353019164994572856*g + 9348745710966512664*g^2 + 222565469103225182364*g^3 + 18664315033981165919*g^4 - 79951953204641353836*g^5 + 165161923562256806718*g^6 - 396949680596361636432*g^7 + 812057037741059513598*g^8 - 1370923642841365684032*g^9 + 1908821855624623383288*g^10 - 2194094207518399233528*g^11 + 2077404693350632609782*g^12 - 1608450725981422006728*g^13 + 1003113717394638675732*g^14 - 489130287416664966288*g^15 + 174622955220271543491*g^16 - 37113397017139315944*g^17 - 1361540415816956544*g^18 + 4572293527399863356*g^19 - 1885180225779532149*g^20 + 427430123176835220*g^21 - 55109449777614050*g^22 + 3189270915317760*g^23)*nu^19)/8805941248 + ((-1 + g)*(1 + g)*(414274776000496692915 + 873967441697432135774*g - 382343985642081588330*g^2 - 8306589014753649064950*g^3 - 530361927053594049545*g^4 + 2333741826205844455830*g^5 - 4280146795932980651796*g^6 + 10568151232100774578890*g^7 - 22917240465931214485290*g^8 + 41444129128898671148220*g^9 - 62292288819555615787980*g^10 + 77937311799763118847924*g^11 - 81143351085248174264490*g^12 + 70018900275197831283420*g^13 - 49610513387157037551840*g^14 + 28346640219027271156740*g^15 - 12608003600172931082121*g^16 + 4021478594040604057830*g^17 - 678725368337903976570*g^18 - 112906212912017940350*g^19 + 122728117519880337075*g^20 - 43945279668000195186*g^21 + 9168818897106280100*g^22 - 1107702653643748110*g^23 + 60596147391037440*g^24)*nu^20)/88059412480 - ((-1 + g)*(1 + g)*(-674776039415060272631 - 1413201544671270810760*g + 667318198969298637012*g^2 + 13379792207071350269480*g^3 + 692191178928468503130*g^4 - 3087715538233187721720*g^5 + 4825389720885925596468*g^6 - 12004850409385120380008*g^7 + 27389532110836240323855*g^8 - 52758071735029863502160*g^9 + 85081626501711770914024*g^10 - 115032677923830265050480*g^11 + 130504710697728555845132*g^12 - 124011165392254212032240*g^13 + 98142079103018225866440*g^14 - 63953925346774785255120*g^15 + 33597106506935322900343*g^16 - 13641222943642419183528*g^17 + 3855079541056516652740*g^18 - 463738496986596208440*g^19 - 193485420863212905798*g^20 + 136787934713171504744*g^21 - 43585327003735947388*g^22 + 8432448099822623160*g^23 - 958623683850963375*g^24 + 49719915808030720*g^25)*nu^21)/37933285376 + ((-1 + g)*(1 + g)*(28110690130644034464165 + 58510732589914571902858*g - 29504192248219440830604*g^2 - 551555942265182679203088*g^3 - 24505779377740729929070*g^4 + 109684173771536440068300*g^5 - 141587569479335738402028*g^6 + 346151855655253900249536*g^7 - 823788894931502531068653*g^8 + 1681019651303513062830750*g^9 - 2893214907363983509087704*g^10 + 4201320010924047675609120*g^11 - 5155389588460860934659684*g^12 + 5344065806200334552033352*g^13 - 4664580674708225828352120*g^14 + 3403530582969718712955840*g^15 - 2048245088894701661699493*g^16 + 991815718382494630493286*g^17 - 367329722336356222042908*g^18 + 90657530902342614665840*g^19 - 5662869162736228766862*g^20 - 6938997800069619160404*g^21 + 3788487593023278735076*g^22 - 1092465776440270940928*g^23 + 197220902405722640205*g^24 - 21175580185729141326*g^25 + 1044118231968645120*g^26)*nu^22)/417266139136 - ((-1 + g)*(1 + g)*(-2452441453966562763929187 - 5077705074265282448795930*g + 2709828646923772377207507*g^2 + 47651664012312650921217096*g^3 + 1907942683670542999865798*g^4 - 8515506599133348268474020*g^5 + 8946921063158554133598402*g^6 - 20836605946169317538234616*g^7 + 51178429561974124194366351*g^8 - 110034056935763276311592982*g^9 + 201146360642430240182190969*g^10 - 312069733745318731356777456*g^11 + 411621869076291353783034564*g^12 - 461912916731554916099573304*g^13 + 440326373481347948126555148*g^14 - 354953319800960903228021040*g^15 + 239846463966534639064672107*g^16 - 133742505648304866355715046*g^17 + 59791358704267071673612821*g^18 - 20146329754058460746644312*g^19 + 4236131525843651875527702*g^20 + 56766276096039260662428*g^21 - 472162808388821078015726*g^22 + 214791086587657444295976*g^23 - 56750178844837488618807*g^24 + 9609789513898446638934*g^25 - 977681061472667663937*g^26 + 45941202206620385280*g^27)*nu^23)/9597121200128 + ((-1 + g)*(1 + g)*(37266567327639612219746704 + 76808032975584326417069465*g - 43060878809993841553809516*g^2 - 717636887105227043779906647*g^3 - 26840378682281136999728352*g^4 + 119146687023405456913616118*g^5 - 102319206854759762366752792*g^6 + 219015807898999273695848238*g^7 - 547650941996095159162717392*g^8 + 1233315795176255921780086283*g^9 - 2383938842789895213407584692*g^10 + 3933344012170179250160849283*g^11 - 5547247620827116534817553472*g^12 + 6696197339587744946037272388*g^13 - 6916380820557288448036661712*g^14 + 6096482279067669200109808628*g^15 - 4559618656092945783382750992*g^16 + 2863827470157190807760366943*g^17 - 1483545658223564204218441492*g^18 + 612744747491188221395730783*g^19 - 186883591375110112320506592*g^20 + 32024045756018199365910758*g^21 + 4060418834842585813060968*g^22 - 5267902570725063648860802*g^23 + 2082044133463606470778448*g^24 - 508789411297275963463203*g^25 + 81173075768389024400820*g^26 - 7847869325094916022059*g^27 + 352215883584089620480*g^28)*nu^24)/38388484800512 - ((-1 + g)*(1 + g)*(-14178143171569402308119284361 - 29106106541999122517007711708*g + 17037033306375303235493604030*g^2 + 270795962233188325211066097220*g^3 + 9697395152831264920191537765*g^4 - 42804268682179045196148978600*g^5 + 30681542746802161233676091820*g^6 - 58202475109409751507713310600*g^7 + 145528609746755080796184424575*g^8 - 340955680328426364449182218900*g^9 + 693850408469134976984146647810*g^10 - 1212434021200863672488066871060*g^11 + 1819890564888878298470034448725*g^12 - 2350417258888675893799679420400*g^13 + 2613330540977036366061842077800*g^14 - 2498223160771782441357658196400*g^15 + 2045770143788912233659098068365*g^16 - 1425152477390799417600265388100*g^17 + 834597642165443835751709671650*g^18 - 402431687594185840081383608100*g^19 + 153501086368907814916315376055*g^20 - 42018791837334051350447560680*g^21 + 5365029249180911937869971500*g^22 + 1792171379020354366958825400*g^23 - 1411446567425943750823788675*g^24 + 497484599036458657789242420*g^25 - 113278358393209966421197026*g^26 + 17092465832712177716246900*g^27 - 1574433438543664245839985*g^28 + 67625449648145207132160*g^29)*nu^25)/3838848480051200 + ((-1 + g)*(1 + g)*(100318206002611784225999103491 + 205228905354914202504954825408*g - 124785672593101559627203249530*g^2 - 1901723290140075296674840498420*g^3 - 66262886858167954819500716295*g^4 + 291077038451020282168756268220*g^5 - 179740954068503432397212131140*g^6 + 293066275641411772236533339400*g^7 - 715959314837191969750762166325*g^8 + 1730547250010059231814785979400*g^9 - 3691130498396211353993796424710*g^10 + 6804815260065766276618615090020*g^11 - 10827121319569301838009256003575*g^12 + 14891778575668640229665524300500*g^13 - 17725764014731898275875194076600*g^14 + 18253865901725423931728730369840*g^15 - 16227117688093443587701140361455*g^16 + 12395028177150517857317535250800*g^17 - 8069741018563450928739863461350*g^18 + 4417465404698275988518844884500*g^19 - 1985204403867837785193929487405*g^20 + 698159269282367454292403389860*g^21 - 169177987257323519563993628100*g^22 + 12743659200712942911184643400*g^23 + 11445987023881465547080507425*g^24 - 6818585559347526825623178936*g^25 + 2181458327455154725258514982*g^26 - 465629505285079957809097220*g^27 + 66668989679515326635159595*g^28 - 5864551262039909740377780*g^29 + 241519463029090025472000*g^30)*nu^26)/7129290034380800 - ((-1 + g)*(1 + g)*(-101309155872362232591029409766 - 206625605397613874781388262758*g + 129948782502413288820237410805*g^2 + 1907392786547410841535621381720*g^3 + 65319793507912156566821172920*g^4 - 285880890324501786397981939470*g^5 + 157474771479173423822059456515*g^6 - 216737712065616092498119658400*g^7 + 502799637103876448980330207950*g^8 - 1240372944897388250134932753150*g^9 + 2759413190291366915240399264085*g^10 - 5347564775791958124213276728520*g^11 + 8986274213019293145328918049700*g^12 - 13109492220250206594309323583750*g^13 + 16626724443751968334575662258475*g^14 - 18340930859950740882452308179840*g^15 + 17577119248009448590153997971830*g^16 - 14590509888656659041378163480050*g^17 + 10432135731603931247049891003975*g^18 - 6365430736332336094836002307000*g^19 + 3263752079758374283198933379280*g^20 - 1367806265414018366632799141610*g^21 + 442090507014000290508369870225*g^22 - 92713585060637214678817394400*g^23 + 651813924796007360246244450*g^24 + 9313883763384371683971625686*g^25 - 4588784078500476905581930257*g^26 + 1349579836354640134898298920*g^27 - 271377549507524948439895020*g^28 + 36978600718952625700668030*g^29 - 3112924396526328400941375*g^30 + 123127569387379228672000*g^31)*nu^27)/1887165009100800 + ((-1 + g)*(1 + g)*(5418105124493473222118868186723 + 11020844076120647285255452611199*g - 7143354051659047999685054877840*g^2 - 101370971389383430622251293339435*g^3 - 3432992891191081295868529676035*g^4 + 14985617611792235452756479302535*g^5 - 7603227837268967536042592252070*g^6 + 8819514321283277797972008833325*g^7 - 18814750639342966853458629583725*g^8 + 46703351375036558964928942422075*g^9 - 107752733279001386618297252806380*g^10 + 218714355881722710296658837742185*g^11 - 386880232591798131485745829676475*g^12 + 596477259517148948848103402257875*g^13 - 802784768775094026067159834285050*g^14 + 944043856292169743979026621420145*g^15 - 969713568809245536965958684579615*g^16 + 868462801476195861071222394822525*g^17 - 675561151525632738967533772639800*g^18 + 453498019004119419869728643829375*g^19 - 259964610136227972499365613236465*g^20 + 125038875295457850285790926185205*g^21 - 48860709010692376124637004069050*g^22 + 14436949864635708669912375505575*g^23 - 2519868372567165308183144325975*g^24 - 234178106386171374222463032183*g^25 + 375447355697724850004230766196*g^26 - 160350857962100601842905097085*g^27 + 43768158514203594099610668335*g^28 - 8325872340154643736424876815*g^29 + 1082489469874678773304196250*g^30 - 87374033493135417631470725*g^31 + 3324444373459239174144000*g^32)*nu^28)/26420310127411200 - ((-1 + g)*(1 + g)*(-49951233000360464253120841909581 - 101362799786208918365651909215648*g + 67505349558756524810101658217360*g^2 + 929204831767918406716146492596640*g^3 + 31234788412607501863978429982440*g^4 - 136102040289996756235365675417120*g^5 + 65276611202380531441939374072240*g^6 - 64730994818415683882453259821280*g^7 + 123042935919678457091780033313300*g^8 - 301658346824983420101124977396000*g^9 + 716725180983421197135911454882960*g^10 - 1517974496301999459585361460893920*g^11 + 2817561517487626884516183203616600*g^12 - 4576112031913362242859175261456800*g^13 + 6512106164325248853904780196938800*g^14 - 8129965400922192215817901031526240*g^15 + 8907016517012654811269629333660530*g^16 - 8555299331705182578433085602725600*g^17 + 7186250325236925173761315614020400*g^18 - 5254890552876598852204107880231200*g^19 + 3320591298844200562635540534728280*g^20 - 1791861033727482398490998352958560*g^21 + 809339738055304713192004674368400*g^22 - 294582416595141485981134133488800*g^23 + 78910287541212419900258256321300*g^24 - 10633316723368382310249372215904*g^25 - 2839136953554148746929378597712*g^26 + 2494281919098833004260581146720*g^27 - 950155095944040858272835862040*g^28 + 242484961188685466628982985760*g^29 - 43792817264964178113699346800*g^30 + 5445263455648998390888908000*g^31 - 422162873384972956747639245*g^32 + 15473777447373913246924800*g^33)*nu^29)/63683241034383360 + ((-1 + g)*(1 + g)*(50337448480716111258289454948931 + 101930238382613881292906639667538*g - 69566390110666143317007153071280*g^2 - 931441845400408781346184101563520*g^3 - 31147278861888562219611470101720*g^4 + 135560916634356403898505146640720*g^5 - 62653142414845592360837464145040*g^6 + 54464833686690090646010110929600*g^7 - 89971413880656139893761362497900*g^8 + 212790876203989813704620890771800*g^9 - 515937010950928779626981625155760*g^10 + 1135379469465504813838099666533120*g^11 - 2204603395565450035989279358852200*g^12 + 3760739337451035439094250901350000*g^13 - 5640574438575071334939265835043600*g^14 + 7448773846208693883129527270495040*g^15 - 8667306532225708856329419541093230*g^16 + 8883769671055303501982415943380300*g^17 - 8008370329937625272424435614643600*g^18 + 6329310635454084204630755623728000*g^19 - 4362676312344687923110535524648680*g^20 + 2600882194316000790555220701962160*g^21 - 1323306560274102448847857435383600*g^22 + 561587152895467730993609716910400*g^23 - 189996753643001532900244294526700*g^24 + 45547226310380754464944470082584*g^25 - 3962126975579914891921453966608*g^26 - 2714423954838128552751814494720*g^27 + 1752647014519083232500100439720*g^28 - 606821373903711748134037434480*g^29 + 145655746735558110359868411600*g^30 - 25051537208563057918987476800*g^31 + 2985220716105816275169276675*g^32 - 222658497687175530194465550*g^33 + 7872623613576201476505600*g^34)*nu^30)/16758747640627200;
Dh[4] = (3*(-1 + g)*g*(-3 + 2*g^2)*(11 - 30*g^2 + 35*g^4)*nu)/8 - (3*(-155 - 396*g + 1346*g^2 + 816*g^3 - 3039*g^4 - 188*g^5 + 4300*g^6 - 1800*g^7 - 1960*g^8 + 1120*g^9)*nu^2)/128 + ((11160 + 8707*g - 71568*g^2 + 17302*g^3 + 115896*g^4 - 117849*g^5 - 125536*g^6 + 224208*g^7 + 2880*g^8 - 103712*g^9 + 35840*g^10)*nu^3)/1024 + ((529691 + 46064*g - 2611008*g^2 + 1969888*g^3 + 2047571*g^4 - 6769872*g^5 + 608034*g^6 + 9830144*g^7 - 5462400*g^8 - 2828800*g^9 + 3385088*g^10 - 860160*g^11)*nu^4)/16384 + ((519883840 - 130938551*g - 2006200320*g^2 + 2136487664*g^3 - 320408000*g^4 - 5614485099*g^5 + 4630899072*g^6 + 6114587026*g^7 - 8046256128*g^8 + 1109226496*g^9 + 3241492480*g^10 - 2182133760*g^11 + 440401920*g^12)*nu^5)/5242880 + ((3293588177 - 1411289310*g - 10259089998*g^2 + 12380466400*g^3 - 10788708783*g^4 - 24482560902*g^5 + 40020822356*g^6 + 13554744388*g^7 - 48838423944*g^8 + 29251545088*g^9 + 7534858240*g^10 - 18202030080*g^11 + 8758108160*g^12 - 1468006400*g^13)*nu^6)/10485760 + ((600128105192 - 314222526255*g - 1570628553648*g^2 + 1907833994890*g^3 - 2747956349208*g^4 - 2547999327147*g^5 + 7326206872096*g^6 - 1007593875072*g^7 - 6307891040064*g^8 + 7305657962928*g^9 - 2013156311040*g^10 - 2501642895360*g^11 + 2596554997760*g^12 - 982710190080*g^13 + 140928614400*g^14)*nu^7)/587202560 + ((127743094487411 - 73629234275520*g - 292897906351224*g^2 + 333267779059840*g^3 - 642020119690749*g^4 - 239464068106176*g^5 + 1357505668460818*g^6 - 612320665122816*g^7 - 662081105196432*g^8 + 1489975023074304*g^9 - 1031176705500960*g^10 - 61703722106880*g^11 + 573914151649280*g^12 - 401593608437760*g^13 + 125924946739200*g^14 - 15784004812800*g^15)*nu^8)/37580963840 + ((16611963876131520 - 10082734104133579*g - 34623543005351424*g^2 + 35535584946614848*g^3 - 83283248660150592*g^4 - 6664046949236727*g^5 + 142772202616416384*g^6 - 93108090340440894*g^7 - 12185302069969920*g^8 + 142844555891392272*g^9 - 170839716871538688*g^10 + 65363995606102368*g^11 + 43856636388835328*g^12 - 66771043074703360*g^13 + 36050973512171520*g^14 - 9677830606553088*g^15 + 1077521395220480*g^16)*nu^9)/1443109011456 + ((285542459399363785 - 178681573400993383*g - 556766440226444190*g^2 + 510187298210484032*g^3 - 1372065839205410095*g^4 + 98938989356126973*g^5 + 1939742599793186284*g^6 - 1414486424496073622*g^7 + 580103799483973224*g^8 + 1329070724644139088*g^9 - 2806013714994905152*g^10 + 2114542638331454688*g^11 - 185463283823346432*g^12 - 999884547174694912*g^13 + 926843834757808128*g^14 - 411849052536176640*g^15 + 96824174219100160*g^16 - 9697692556984320*g^17)*nu^10)/7215545057280 + ((87485601573260609224 - 55839662372577898675*g - 162879615320009347056*g^2 + 134499975646691413130*g^3 - 398202829610699322616*g^4 + 52853957736782083593*g^5 + 480666882047953244512*g^6 - 319567288671745580672*g^7 + 274502430156304840512*g^8 + 99978723534900375888*g^9 - 657243988308337222144*g^10 + 784708189844966967552*g^11 - 365818465027334313984*g^12 - 131785772642485149568*g^13 + 308971806403577511936*g^14 - 214405138591084707840*g^15 + 81426878764385566720*g^16 - 17046731159104389120*g^17 + 1551630809117491200*g^18)*nu^11)/634967965040640 + ((703778635936012019927 - 455591827870982608400*g - 1268302888530871061568*g^2 + 962673705510373734880*g^3 - 3044527904772287230673*g^4 + 407679562160473234224*g^5 + 3318361857663764637626*g^6 - 1602149026082320481536*g^7 + 2134797857350883564496*g^8 - 890445441294571366656*g^9 - 3141339189745401384032*g^10 + 6027315561453034684416*g^11 - 4807455050309610310272*g^12 + 969091536996026423296*g^13 + 1854083563518226322688*g^14 - 2196202815737057771520*g^15 + 1240518496649247457280*g^16 - 412792465434146242560*g^17 + 77946772132064133120*g^18 - 6502071962016153600*g^19)*nu^12)/1451355348664320 + ((4160188990390695069798016 - 2722820957308121981827585*g - 7320906397883150184013824*g^2 + 5223906412185587352957440*g^3 - 17283539888766631801769344*g^4 + 1752540650567578993830387*g^5 + 18113450030032039358111488*g^6 - 4722401984288325605616098*g^7 + 9399021228297782690838528*g^8 - 10236051984480452230358448*g^9 - 6732163835961392979644416*g^10 + 28097859170626616382550368*g^11 - 33225569411531974344032256*g^12 + 17686397915546692380230528*g^13 + 2764092676679747416326144*g^14 - 12467353556861947061817600*g^15 + 10567137065415869716234240*g^16 - 5081414113667601043292160*g^17 + 1507929328781052283453440*g^18 - 259453725321203055329280*g^19 + 19974365067313623859200*g^20)*nu^13)/2415055300177428480 + ((41717152007029655284462495 - 27553669933760729058683974*g - 72082681557241585986187554*g^2 + 49341132991563040418204672*g^3 - 168509186787209126168673313*g^4 + 9306924756195376125831282*g^5 + 178480969334240188033442764*g^6 - 14038447610565644993491916*g^7 + 52638647030269289148115416*g^8 - 111575366109964896204508704*g^9 + 20074598627525317333464896*g^10 + 180537706567493366238740544*g^11 - 318476821984559325410553216*g^12 + 264283808531018663767438592*g^13 - 77163798581024675657445888*g^14 - 79500063461788978641643008*g^15 + 119925755619691132722482176*g^16 - 81423619539397750611247104*g^17 + 34276666515103292420259840*g^18 - 9192129464970835981762560*g^19 + 1453141393353945152225280*g^20 - 103866698350030844067840*g^21)*nu^14)/6762154840496799744 + ((2006247371079333647345045400 - 1335649128105595146099319689*g - 3415673204890140642448447440*g^2 + 2278572818764293456299534726*g^3 - 7968865677944691578724783720*g^4 + 69627206412630133353775635*g^5 + 8766832841366197866707363552*g^6 + 268611448264854290380865840*g^7 + 660522906753181069411833792*g^8 - 4542848375550928055501401600*g^9 + 3368240156012215559070855680*g^10 + 3967314171651355530022718208*g^11 - 12406378606260284106937072640*g^12 + 14488774391537259213232548608*g^13 - 8480643652080674429277327360*g^14 - 72994758953596713779333120*g^15 + 4972614444828927351345700864*g^16 - 5015453904141247529646120960*g^17 + 2880964678243121971471581184*g^18 - 1082177412090374792916500480*g^19 + 264987533974810263677829120*g^20 - 38754603384680520194457600*g^21 + 2585126714489656563466240*g^22)*nu^15)/90162064539957329920 - (3*(-124277529472577898637419112799 + 83326642345470826776362793728*g + 208943362006465976750662228728*g^2 - 137378048096357102950186414592*g^3 + 489813329804516027030927210673*g^4 + 15195575829710428726865225472*g^5 - 564277224543814624361571294122*g^6 - 43044803181388015767194660864*g^7 + 49375484558443182432797460448*g^8 + 194689727841491422086770262016*g^9 - 258977532429078396469242255424*g^10 - 17485796507937463586489040896*g^11 + 523312064648524442842428305152*g^12 - 860020192709027407799079469056*g^13 + 734189956441300341181079613952*g^14 - 268190849209656075233766408192*g^15 - 162100364549373543173948321792*g^16 + 319973902505178221998858305536*g^17 - 252831310552660182144618586112*g^18 + 126863834058502355459040608256*g^19 - 43118103388805747781318737920*g^20 + 9720858475424491766850519040*g^21 - 1322936469913445977775144960*g^22 + 82724054863669010030919680*g^23)*nu^16)/4616297704445815291904 + (3*(987047080298549495263510038399104 - 666100161567251498019053689980143*g - 1641200544957736974059882007905280*g^2 + 1071576949752231729436820329298864*g^3 - 3885473420294344458060879780261760*g^4 - 239446467629740053661122068496875*g^5 + 4672449327188512253923044444699392*g^6 + 378683374716607143888970669456090*g^7 - 870954651836132043385297738338304*g^8 - 818297283889937256169807583446560*g^9 + 1905313552731715818083519236005888*g^10 - 1003343606086748237087176095665344*g^11 - 2210444101850878447007029736275968*g^12 + 5662997265266029052564898612712192*g^13 - 6525343074784156888841937676075008*g^14 + 4100084036719086556779974823382528*g^15 - 429400704347336108439769380814848*g^16 - 1978038146057717770279408543576064*g^17 + 2347960022435082132067362616115200*g^18 - 1555892776284870678576176736149504*g^19 + 696428435210264066032202917347328*g^20 - 216463193352942387410619827486720*g^21 + 45239503170492307167691302502400*g^22 - 5757813788535340058220376883200*g^23 + 338837728721588265086647009280*g^24)*nu^17)/10045063804874094075183104 + ((2962414591457535215435264448865062 - 2011111885952837901832529585882421*g - 4876497903261686851467325973416500*g^2 + 3177054318321169190504357936565136*g^3 - 11698313869134231416595096206807274*g^4 - 975207763052362653116478926255049*g^5 + 14568697562180426198446955161105608*g^6 + 943045944707617022333898652906750*g^7 - 3411479830456471894108633007880624*g^8 - 585418877196586889284131829032288*g^9 + 4351949274254310546402376423416576*g^10 - 4540369748227705189091667932076096*g^11 - 1850934448354767132630310894436864*g^12 + 12161669840830796665399602102075648*g^13 - 18828054501884249824006263618963456*g^14 + 16408293725477808982404064613202432*g^15 - 6986026889728823695941761213763584*g^16 - 2404705547199460990052346009587712*g^17 + 6692547651678977159180962906669056*g^18 - 6036434816175282008113888110501888*g^19 + 3481984389774459692393806854094848*g^20 - 1411122201929928792356438593765376*g^21 + 404501561322870681456374364241920*g^22 - 78819838494615973534526959779840*g^23 + 9422402605369769952409508904960*g^24 - 523658308024272773315727196160*g^25)*nu^18)/2739562855874752929595392 + ((39505019201623869391993823375384440 - 26967616576201015428858196472682149*g - 64430028987993838550437076573742864*g^2 + 42008064643628061332290450927500662*g^3 - 156921677308630821830191597680602568*g^4 - 15336717603784867442426100140366433*g^5 + 200607976402039093127350725480047008*g^6 + 8079244842412925546516950928714688*g^7 - 49631978913589385234189888080115136*g^8 + 10525292841704847490904755769630784*g^9 + 35765246347304053685615517667195904*g^10 - 61606181411493737327040303560140800*g^11 + 18656835529954185678929621443041280*g^12 + 96015386723733997051450748751827456*g^13 - 212436578334154196973477257693405184*g^14 + 241505139858995820518634513877794816*g^15 - 160262961216909210545796977439490048*g^16 + 31265167844503462275211357817536512*g^17 + 62489408896488878882056330009509888*g^18 - 87344629853026010029891446717612032*g^19 + 65294965189905374485983224977686528*g^20 - 33561163130834290694929375341674496*g^21 + 12452030136281191621415741312466944*g^22 - 3314548614777435040312943538339840*g^23 + 605126129879129463203081811394560*g^24 - 68203381216110478225627456471040*g^25 + 3590799826452156159879272202240*g^26)*nu^19)/9914608430784820126154752 + ((11692870588701871314742252956743920295 - 8023160875645536944138383911953294608*g - 18905865413961754910222389135766785920*g^2 + 12357115386189834170665141164506269792*g^3 - 46792405630234185878473224279175965825*g^4 - 4984585251829209909126588103886358480*g^5 + 60922160711375084579800880829312495242*g^6 + 908093169981020656960188908345013120*g^7 - 14633891861733141727085255568514057248*g^8 + 6534333788080544153507142326789606400*g^9 + 4400477085446544785807589012437886400*g^10 - 14992555122643041745771417221708484608*g^11 + 12270530491494660533419615099300052480*g^12 + 11736423637704386098007754006316736512*g^13 - 46873919046924971156738199565046799360*g^14 + 68978752625098522854073162868188938240*g^15 - 61034441613227960952592070549166399488*g^16 + 29072467477981460682398204864122060800*g^17 + 4780116751998159504419921646291566592*g^18 - 22797107062356097102919118976264437760*g^19 + 23212647217108633595589258885345607680*g^20 - 15030688374746421248178506296035115008*g^21 + 6995400160596238012698526326128312320*g^22 - 2396837615284746738202540012594003968*g^23 + 595841385184301162040175581242327040*g^24 - 102351192867278593349420781603389440*g^25 + 10912958356867263282258954210508800*g^26 - 545801573620727736301649374740480*g^27)*nu^20)/793168674462785610092380160 + ((299274226423227452356421543937148712384 - 206338106970056073351900197462101819999*g - 479960796108837444019043844694260129792*g^2 + 314791114993575330787815784176014747216*g^3 - 1207467932485721722926554554632455779392*g^4 - 134451103838257037437510336907426648307*g^5 + 1590887972352344953788732543584168454784*g^6 - 12524158060722492503342589922033975358*g^7 - 354296978065104118395608933415144032256*g^8 + 211360586154090697107358568323362478752*g^9 - 13645113450258723711354501882903760896*g^10 - 259588397700831192251808747883826890560*g^11 + 359876695850739112311197311069232529408*g^12 - 7674120121874865745715940375976240640*g^13 - 769254817112357404756221824030757814272*g^14 + 1520670933177639514616677427777662997504*g^15 - 1706255211485231999899427471349424586752*g^16 + 1182107665313582412213034113592556986368*g^17 - 318070411578776621009587742253228490752*g^18 - 362688264646855228151250994194742525952*g^19 + 604415314832570628203851630422672801792*g^20 - 502251235584981029266959664576170721280*g^21 + 289231909897605811347286606613070217216*g^22 - 123323060994503720094098819531592499200*g^23 + 39292773913350977970315970901385936896*g^24 - 9166663739431051451361842100783022080*g^25 + 1487017040592011193736972276208762880*g^26 - 150435766808362929128109698910781440*g^27 + 7165395017790066691960114868387840*g^28)*nu^21)/5466762556297353128021327872 + ((24532339181417893205643947460107586080543 - 16990290126890061085063531867614591857338*g - 39041739247903600899289171122582330014898*g^2 + 25707594292315650196548606071316094864864*g^3 - 99817893860536457498505300325089494156193*g^4 - 11328605565542044608214542997864300490802*g^5 + 132446929163752079592469898543668674769772*g^6 - 3541948253066103461186956186316789504628*g^7 - 26689133276345566601933421529942891039896*g^8 + 18320911715019256909494357010446619856832*g^9 - 8279382590420705568518144722202300789888*g^10 - 10740881005839987214159902087750840224640*g^11 + 26187773587149846678658857091480407458816*g^12 - 15501261818274927047339686804156874974208*g^13 - 31969779519739957282363659948966059649024*g^14 + 96167544846305532517896150853286189660160*g^15 - 135503373131466285057954693961508721078272*g^16 + 121260565330782335125970467589035927977984*g^17 - 62945974328929291326103935722681456885760*g^18 - 1929159309987739519705564326185595928576*g^19 + 40656904744315595459255197384743356497920*g^20 - 46501373036372455076804398942865460756480*g^21 + 33251743685992492090970961917806362886144*g^22 - 17330616081849007102787958545647484141568*g^23 + 6830763971132116186943580989456219111424*g^24 - 2035479841361375543602417539991258267648*g^25 + 447481096228950403771895793895713275904*g^26 - 68775437590001929237339435661650821120*g^27 + 6619353883444329240560058788713857024*g^28 - 300946590747182801062324824472289280*g^29)*nu^22)/120268776238541768816469213184 + ((16871104396551065683466639753301535367621144 - 11733703352146470664519132200186248133999457*g - 26653842223522858129556949123871306852064592*g^2 + 17624109962929400348047564500135791445260950*g^3 - 69223798165224883667223838367701354786943976*g^4 - 7884775613012049962822672051815202173667301*g^5 + 92182579403292518977745344749000946632636896*g^6 - 3830902036917126603994753805654095353107808*g^7 - 16641831156712245712897224096774733905705408*g^8 + 12115002808935490343986088916945407382154608*g^9 - 8563083557906075147107237044516559987512320*g^10 - 1148679321865498624095288245763934112798208*g^11 + 13120068593618997068177518449115906537005056*g^12 - 14724986002982273445470895987348912817755392*g^13 - 5782048067519793705007605594089618247794688*g^14 + 45101584812596068504225745503180667254554624*g^15 - 81539561602111533870422001895548304714072064*g^16 + 90357992702908125725462950902871494877716480*g^17 - 64806328890421941723852800402383365489819648*g^18 + 21441663784177647347979670496442569208037376*g^19 + 15019582878065637275471301968489196356370432*g^20 - 30698485086618331368520635439704694048849920*g^21 + 28082767494573361207862499200068829339189248*g^22 - 17808996322425294697581687482573469797842944*g^23 + 8506127075270617481094920339768715912413184*g^24 - 3121257953068527852923642551362018229092352*g^25 + 874068247666220680089675148886689336786944*g^26 - 181731392947692687389597124252503736582144*g^27 + 26539760453995069154523650374630090211328*g^28 - 2435978812168245957532179310746726825984*g^29 + 105933199943008345973938338214245826560*g^30)*nu^23)/22129454827891685462230335225856 + ((4047073310902713701397453170556853635388220941 - 2825862590143018429196912814653840680269047616*g - 6349514659282731681496139710914950403177706248*g^2 + 4216306608030461566381344197260205961531611008*g^3 - 16741688396577908440478245748577863050099689219*g^4 - 1895866671130811103328715930321380927639774272*g^5 + 22320693282074932024546199918426735709776879758*g^6 - 1177066026333383599144064705776829884046262272*g^7 - 3611619087317396834192960495988795130600950672*g^8 + 2635167012418099169035422797540293478070135808*g^9 - 2345679380660713234305256667012842654850224928*g^10 + 842215566838038371859572983540484778002055168*g^11 + 1779860878157194937267195607713584626339408128*g^12 - 3428973739572574993013269550161328279403118592*g^13 + 1101678071897906374755134842206069196661657088*g^14 + 6241076688622029096377832075239162277598855168*g^15 - 15534120456177944506190409757739552334746181632*g^16 + 21083048740665828301394516597155296031623610368*g^17 - 19027419711696345558518813647418408544121700352*g^18 + 10572102728458221194621779005146834429362044928*g^19 - 780618456875138876905952382903734843816902656*g^20 - 5613349561224801407391668422258336561954291712*g^21 + 7213622913096345285380492525222391054067499008*g^22 - 5630892810664962108380316135752961972441710592*g^23 + 3228574343203355398726297914586281348306567168*g^24 - 1426475371337735260371686823543586503935393792*g^25 + 490138047230826068190156789158153556977516544*g^26 - 129519689051740081044801274190760651140366336*g^27 + 25549016727100187051674694016470445992181760*g^28 - 3554448403992359097065335670713917332520960*g^29 + 311811512544470139204488935596482204008448*g^30 - 12994472526342357106136436154280821391360*g^31)*nu^24)/1416285108985067869582741454454784 + ((24333978606951823046504202605710764472409256094400 - 17054518640427392442497227185233010610611516635661*g - 37926298733727927471956369885228693533969905446400*g^2 + 25290954782039008045319587691129383048957675036064*g^3 - 101456876134262237954041004745220757828902931476800*g^4 - 11358775723267751303329205814349719328849618414209*g^5 + 135210101792684190347174579494633199407491250450560*g^6 - 8234268206993408884966790062682779019081245945074*g^7 - 19760637588548729030917947723403715432922646871040*g^8 + 13835071951884143045758326998952064058022482760336*g^9 - 14159747298041332166594248176099079463775136512000*g^10 + 9391911529774970266944110715515785395300969633888*g^11 + 3058942277166352720512241844986076955376434790400*g^12 - 16086652838601646169816686906640011821960312698112*g^13 + 13952922016722844424989541706307973133402014515200*g^14 + 15781194561804647991700817782309659363950951382528*g^15 - 66894495686284969465920068681202497698207306874880*g^16 + 112480607564611266051014903811752493166488436236288*g^17 - 123195616205365582908431564554437002001219851386880*g^18 + 90892584495092711173017262955429841093722966212608*g^19 - 34834987469720765938890704391479653633443181363200*g^20 - 14880356338391298317592488888143543847965392666624*g^21 + 39427613994548322883238623459226856141124376985600*g^22 - 39471136679322262807972185176192378386516303478784*g^23 + 27222061244237971575135131339170670419337071820800*g^24 - 14302439999860553797077227419705338653219001729024*g^25 + 5888466254610489520276650623353382878548068401152*g^26 - 1903735233455094076114722870268755438309190139904*g^27 + 476396973345602496842036407066276032309123612672*g^28 - 89409112322846162612069659570701113011275300864*g^29 + 11877412776162121615324175591710613677916815360*g^30 - 997814067491130629353353771205595975689175040*g^31 + 39919019600923721030051131865950683314257920*g^32)*nu^25)/2266056174376108591332386327127654400 + ((170239102756971395041751780806395964850522278617539 - 119731502404682373859378029035513845969513513038495*g - 263662817303754707582816466938764075231961080372266*g^2 + 176552167459761451617010586686836483886902099945440*g^3 - 715127875701666502071290469597207776443332986794341*g^4 - 78903642126937669297843751009492799232464377752539*g^5 + 951670865837374628630085471546098163719256095448804*g^6 - 63481738256898607569711112574052162955113017031174*g^7 - 127187478062572967455809378687978690699167496351336*g^8 + 82581125212075783157733823268345145296134103324976*g^9 - 92032359371337387043352870391726548712196695920448*g^10 + 81329511391897628838488473966080816980931083332128*g^11 - 21373821178938972432939232361763748058213533831168*g^12 - 68993489639719669500426212462155056713568465737472*g^13 + 107566537821325989777238995966691262541573964772352*g^14 + 6447993796205015247561882279715533690169106139648*g^15 - 295281298203340710972372430364921978635584647251968*g^16 + 640623320096949764182923558889442877072001555243008*g^17 - 841611397808182011209781675505951031688482918924288*g^18 + 764410407064196808589923380277229851271069782294528*g^19 - 448779379445957828909981795348396857824729854017536*g^20 + 71026572813903107681528778006307847113927529496576*g^21 + 194141701568603253559225627041955194528970411474944*g^22 - 281897148326712482701510997349497263987586958557184*g^23 + 238249912194031382477093604726146111561737198895104*g^24 - 148327324554208855657372672070766640904786538921984*g^25 + 72119288529241169769784227071076131008669298982912*g^26 - 27831800834660168391233726817431780452582648971264*g^27 + 8501030079797980271369914762978725887858391908352*g^28 - 2020830356892096649497483652108545838601704833024*g^29 + 361749003548784200608006872732328598620340224000*g^30 - 45983833900961944349406460694492663056579952640*g^31 + 3706222200438000420461758231685529622397583360*g^32 - 142567927146156146535896899521252440408064000*g^33)*nu^26)/4208390038127058812474431750379929600 + ((2722175614660270033298901953942994493458646022118024 - 1920887599623203843775534520926163793903924031012395*g - 4190763853266072709210011019211408447919598676505456*g^2 + 2817546031701913832012691961331231944950573068243290*g^3 - 11516943280407316469507894651843352946673418001657656*g^4 - 1250269098475826872007552615381686130584009818806799*g^5 + 15294938073317123368348339053708552302230947317204064*g^6 - 1081890087932496921758131890780741589209979174737184*g^7 - 1896699307721262883849213568423025287598515002378176*g^8 + 1113761718561653665101098275810848051818566868415216*g^9 - 1297676037217893058545217628663995555713671439687168*g^10 + 1369940606226768623527519177354117125668008147630848*g^11 - 818013946033920609819003845425320393888195821273088*g^12 - 398432063604864282080779512149386491727160465658752*g^13 + 1445156243296256661035657078127246311807507299295232*g^14 - 826656167226702755292641441548684045802697334136832*g^15 - 2461119606289499497412482861642737819959800468389888*g^16 + 7634401113152108958690287971512851186585263810940928*g^17 - 12089888315146354763387534159156249134617304237867008*g^18 + 13098137907838318530886905180719078809786783481397248*g^19 - 9892641579612277872134273102923189707761930123083776*g^20 + 4236406421222326138116480185566307050963300420386816*g^21 + 1007363886736200895335743681924629007646118514786304*g^22 - 3885204349971555412868573038164652870485483369529344*g^23 + 4244068841312216083968888174107915853566081041956864*g^24 - 3153890109427055969564726513627718333854928765190144*g^25 + 1798407886239953728783387580731993080984614461243392*g^26 - 815371923439975728865062315130649976546002598887424*g^27 + 296384649852893797691589665370936510642313947512832*g^28 - 85830206024910322602518978600956926631969327939584*g^29 + 19435156762027323635937866961195935575802327859200*g^30 - 3325911942262509165183457888997061717775341322240*g^31 + 405321740249304234782479640319142255065311477760*g^32 - 31394294548156584813860837866734868368457728000*g^33 + 1162907013584332489390845298055706180583424000*g^34)*nu^27)/17823769573244013794009358001609113600 + ((1153483104067993743884967056587076282554023243572135551 - 816496817839621909397170610656470840676878074499406480*g - 1765602286055278904240250162326644137032211924729529344*g^2 + 1191715910219322873228768393433072715524696504406836960*g^3 - 4913284165330453416518935874193938007677710767060691369*g^4 - 524442422111658246107910074079300304457533038909949776*g^5 + 6509399557300769748366241811789019409628338149610666186*g^6 - 478246163334084838796482984114545856552680178650690816*g^7 - 760143080451672392916626517421123843126514530643350224*g^8 + 397451312874139268685094318810839110039695051881878784*g^9 - 467388978999030544158174693527102330783580385371708832*g^10 + 557634364370679378989627486512668240781706606989565952*g^11 - 464328466686675866801218012070087157135192719334787712*g^12 + 86382920114717377638841186851141005804767513335191552*g^13 + 400454286920215149927942347326584222747194894183539968*g^14 - 491697384150274300174075386049988770207956334700986368*g^15 - 352872149688188161155249010639645655708878614248845312*g^16 + 2180815216542564098318752803694176472632538414411087872*g^17 - 4260495901034411068293352431412319531968353779959816192*g^18 + 5440178706699475214302806879315696527774034436320919552*g^19 - 4965025729457194355129521982316503268982506467168845824*g^20 + 3050560091472788460252133593253950500439714285796982784*g^21 - 696160470966309777354418581843410904683911260798255104*g^22 - 1057844705841518700805429326103781167203254189011501056*g^23 + 1756614991687936503834788393368492898388909389327630336*g^24 - 1598339383479204382282837358409215715107892338156896256*g^25 + 1069871076652877508879382915339599800134505396261879808*g^26 - 564643321236521892052292144386192370909659282356043776*g^27 + 240160557725595939063382325556552135848338773841543168*g^28 - 82563838943908160979221543529736235275682430389846016*g^29 + 22738425137064737676028097295754236191933078490316800*g^30 - 4916563237352750041654209805536093716753573646172160*g^31 + 805965768248060139375913576919483964304157143203840*g^32 - 94332045602315135381756545342281973489031184384000*g^33 + 7032403170030741135202641555019443439945750937600*g^34 - 251187914934215817708422584380032535006019584000*g^35)*nu^28)/1996262192203329544929048096180220723200 + ((84315564080446010945099704253411227755568003269051827456 - 59859811472294291510273152190581681094858638671927087965*g - 128352312030351494527284447015022306332607688089623527424*g^2 + 86962409846146862600138379935114801371148636874935900960*g^3 - 361457210800964850017178415942984858657697778161260753664*g^4 - 37931865908653156097811641254867738139923029595985320761*g^5 + 477654655966736537061857175434297221320157811027962727936*g^6 - 35960727228977015894682596351553647074406971090795671066*g^7 - 53240784163921849594791457515449775564736796263601270784*g^8 + 24642889879803772884778139457456836625143524975975488624*g^9 - 28304781237732341678002891461458088984200089428893622272*g^10 + 36819251988698391064288414400007821541778598533814275872*g^11 - 37456270330458352033287354853416402523401000199052296192*g^12 + 20198107771775228027168264126611698797483687517024268672*g^13 + 11863699553776610533112115982905131100623345415656767488*g^14 - 33304239134886782216836942315195011532198041686917010688*g^15 + 5194286705436652428602821958521139932885526705899307008*g^16 + 94354441782208738791507311848244666680659560284124270592*g^17 - 239864530631832235693978094777731268034458368491621711872*g^18 + 361208387237002334837033134961417520017978488269268508672*g^19 - 387406037470476913286052848310160966148250932624819748864*g^20 + 298394444369055269994800198418492677415808966677423489024*g^21 - 139425547116890609393715956917301434682121674470734168064*g^22 - 13547900632498241231151691760761538925364690819070754816*g^23 + 104859414597107582863378483643740586971568962498698674176*g^24 - 124962763288104823606087247079903211759389453224518352896*g^25 + 99373339852135046724598875853480793148767207168113901568*g^26 - 60871597383146420603330440859309072721092819984078340096*g^27 + 29970967417105578914916785691442274055669671286032826368*g^28 - 12017987952806850251246990739642142706870249908177207296*g^29 + 3921296090965959219619755046243480184550764355979837440*g^30 - 1029814786556677621348647150851943377014991714642821120*g^31 + 213092702654027911516490168332859408345522214776340480*g^32 - 33524521302728545698509384144654445559396449858355200*g^33 + 3774492196179095628647892619084477303436105010380800*g^34 - 271216069501555566987455416223500249590142032936960*g^35 + 9353324541550436266669990051096484212587783782400*g^36)*nu^29)/38494157181603944263774683288420671815680 + ((168523320921897119440642433462003642216692336222639078387 - 119978766768366006181064764667187534568000340841657820390*g - 255195593933049364001570720083967981183411522568328495578*g^2 + 173538044407896481627118696942428104246205824316490837440*g^3 - 726866347084320297719106602779558603715147541063509696653*g^4 - 75012900426829379625589127451861470553058068855634710702*g^5 + 958030507589008591730526416772235643360647811398457089372*g^6 - 73255254124333705009157526161489709217775399371016267532*g^7 - 103104102274357005974437830162299781514961339228978446248*g^8 + 42380367399633104346507125095549780731735690582473364768*g^9 - 46101986788000370777059267483519929775942007560049610304*g^10 + 63584955178218322999728175561806256173985704927317083584*g^11 - 74395848845042125149742668855956360156272248128371297664*g^12 + 58056334138387091590501925408360557715998752434665213184*g^13 - 8139407801279952269167888938399125455420497133282466304*g^14 - 46144147753211628030516676441179651877150510927348102656*g^15 + 39246704912377089784085556843377596165905263342909213696*g^16 + 90726895221229366402542791697236531606132120230341402624*g^17 - 340114732876784004783847101256407851548889970726105432064*g^18 + 611629240586804898900392391147866233889836432345369821184*g^19 - 761701171568060328951036235195577381363171305373627547648*g^20 + 697720542822240613922290784656139130243108953537630896128*g^21 - 445348315510840313548413485186721132330689100325196791808*g^22 + 127929393376477238244724034601431083938793854295062478848*g^23 + 120614206979271183275237975990520618626328543827961577472*g^24 - 233943247321939259478695907615853573314536995688155185152*g^25 + 228323435109097170508513063078742635414240677170308448256*g^26 - 163081545154602939946787710529782690312223191059180552192*g^27 + 92446768169040870842172605467216633533415878542466482176*g^28 - 42729246898933387714762668696496280515281706251108483072*g^29 + 16219973522962739150912782576918205798981645975169269760*g^30 - 5038221132079505291437091146586175122536519653266554880*g^31 + 1264759687422869996468406357929394762799482580437565440*g^32 - 250950600513111171642328723758126757097244495666216960*g^33 + 37954085725083125982801786722337043049733703451279360*g^34 - 4116732630381393426416219168429639509453846452633600*g^35 + 285493180447019423243223306064078288986986407526400*g^36 - 9517417954560093043278235490589404988247218585600*g^37)*nu^30)/20260082727159970665144570151800353587200;
Dh[5] = 0;
Dh[6] = 0;
Dh[7] = 0;
Dh[8] = 0;
Dh[9] = 0;
Dh[10] = 0;
Dh[11] = 0;
Dh[12] = 0;


(*replacement list to write everything in terms of g and nu only *)
tognu = {Gamma->Sqrt[1 + 2*(-1 + g)*nu], xi-> (nu*(g + (-1 + g)^2*nu))/(1 + 2*(-1 + g)*nu)^2};

(*replacement list to write g in terms of pHat and nu*)
tophat = {g -> nu*pHat^2 + Sqrt[1 + pHat^2 - 2*nu*pHat^2 + nu^2*pHat^4]};


==> anc/anc_full.wl <==
(* ::Package:: *)

(* ::Section:: *)
(*Ancillary*)


(*
Ancillary file for the paper "Local-in-time conservative binary dyamics at O(G^4)" by C. Dlapa, G. K\[ADoubleDot]lin, Z. Liu, and R.A. Porto.

This file contains machine-readable answers for:
- The PM-coefficients of the local-in-time contributions to the scattering angle up to 4PM, introduced in eq.(2) as \chi_b^{(n)} and \chi_b^{(n)log}
- The PM-coefficients of the nonlocal-in-time contributions to the scattering angle up to 4PM, introduced in eq.(2) as \chi_b^{(n)} and \chi_b^{(n)log}
- The PM-coefficients of the local-in-time (normalized) Hamiltonian \hat{H} up to 4PM, introduced in eq.(12) as \hat{c}_i and \hat{c}_i^{log}

The answers contain iterated integrals with elliptic kernels, denoted by II[__]. The kernels are labelled f[i], i=1,...,5 and given at the end of the file, corresponding to eq.(5). 
These iterated integrals are to be interpreted in the following way: 
II[a_] = Integrate[a,q]
II[a_,b_] = Integrate[a * Integrate[b, q], q]
These integrations can easily be performed once the kernels have been expanded up to a desired order in q around 0.

Furthermore, the answers contain the 4 independent solutions to the PF equations, denoted by f[1,j], j=0,...,3, where ff[1,0]=f[1] and ff[1,j]=D[f[1],{q,j}]. These functions are also explicitely provided at the end of the file.

Variables used:
- g = \gamma = u1.u2, scalar product of incoming velocities (we use the mostly negative metric convention)
- x, defined via g = (x+1/x)/2, introduced in the start of the integration section
- q = m2/m1: mass ratio, introduced before eq.(2) (m2<m1)
- nu = m1 m2/M^2: symmetric mass ratio, introduced before eq.(2)
- y, defined via 1/q = - g - Sqrt[g^2-1]/2(y+1/y), introduced in the 2nd paragraph of the integration section
- Gamma = \Gamma = E/M = Sqrt[1+2nu(g - 1)], introduced after eq.(2)
- xi = \xi = E1 E2 / (E1 + E2)^2, introduced before eq.(14)
*)


(*The PM-coefficients of the local-in-time contributions to the scattering angle up to 4PM*)
chibLoc[1] = (2*Gamma*(1 + x^4))/(-1 + x^2)^2;
chibLoc[2] = (3*Gamma*Pi*(5 + 6*x^2 + 5*x^4))/(8*(-1 + x^2)^2);
chibLoc[3] = (4*Gamma*(9*nu + (16 - 32*nu)*x - 51*nu*x^2 + 24*(-1 + 2*nu)*x^3 + 147*nu*x^4 - 121*nu*x^6 - 121*nu*x^8 + 147*nu*x^10 + 24*(-1 + 2*nu)*x^11 - 51*nu*x^12 + (16 - 32*nu)*x^13 + 9*nu*x^14))/(3*x*(-1 + x^2)^6) - (8*Gamma*nu*(1 - 8*x^2 - 30*x^4 - 8*x^6 + x^8)*Log[x])/(x*(-1 + x^2)^3);
chibLoc[4] = (3*Gamma*Pi*(nu + x - 2*nu*x + nu*x^2)*(1 + x^4)^2*(5 + 6*x^2 + 5*x^4))/(x*(-1 + x^2)^6) - (21*Gamma*nu*Pi*x*EllipticE[1 - x^2]^2*h[2])/(8*(-1 + x^2)^4) + (3*Gamma*nu*Pi*x*EllipticE[1 - x^2]*EllipticK[1 - x^2]*h[3])/(8*(-1 + x^2)^4) - (15*Gamma*nu*Pi*x*EllipticK[1 - x^2]^2*h[4])/(16*(-1 + x^2)^4) + (3*Gamma*(1 - 3*nu)*Pi*h[18])/(128*(-1 + x^2)^6) + (Gamma*nu*Pi^3*h[22])/(512*x^4*(-1 + x^2)^5) + (Gamma*nu*Pi*h[28])/(192*x^3*(-1 + x^2)^6*(1 + x^2)^7) + (3*Gamma*nu*Pi*h[16]*Log[2])/(16*x^2*(-1 + x^2)^4) + (3*Gamma*nu*Pi*h[14]*Log[2]^2)/(128*x^4*(-1 + x^2)^2) + (Gamma*nu*Pi*h[7]*Log[1 - x])/(32*x^2*(-1 + x^2)^4) + (Gamma*nu*Pi*h[27]*Log[x])/(64*x^3*(-1 + x^2)^7) + (3*Gamma*nu*Pi*h[15]*Log[2]*Log[x])/(8*(-1 + x^2)^5) + (3*Gamma*nu*Pi*h[23]*Log[1 - x]*Log[x])/(128*x^4*(-1 + x^2)^5) + (3*Gamma*nu*Pi*h[26]*Log[x]^2)/(32*x*(-1 + x^2)^8) + (Gamma*nu*Pi*h[20]*Log[1 + x])/(32*x^3*(-1 + x^2)^4) - (3*Gamma*nu*Pi*h[13]*Log[2]*Log[1 + x])/(64*x^4*(-1 + x^2)^2) - (3*Gamma*nu*Pi*h[25]*Log[x]*Log[1 + x])/(128*x^4*(-1 + x^2)^5) + (3*Gamma*nu*Pi*h[11]*Log[1 + x]^2)/(128*x^4*(-1 + x^2)^2) - (Gamma*nu*Pi*h[17]*Log[1 + x^2])/(32*x^3*(-1 + x^2)^4) + (3*Gamma*nu*Pi*h[10]*PolyLog[2, (1 - x)/2])/(64*x^4*(-1 + x^2)^2) + (3*Gamma*nu*Pi*h[19]*PolyLog[2, (-1 + x)/x])/(16*x*(-1 + x^2)^5) - (3*Gamma*nu*Pi*h[21]*PolyLog[2, -x])/(128*(-1 + x)^3*x^4*(1 + x)^5) + (3*Gamma*nu*Pi*h[24]*PolyLog[2, x])/(128*x^4*(-1 + x^2)^5) + (3*Gamma*nu*Pi*h[12]*PolyLog[2, -((-1 + x)^2/(1 + x)^2)])/(128*x^4*(-1 + x^2)^2) + h[6]*((-3*Gamma*nu*Pi*Log[2]*Log[1 - x])/(16*x^2*(-1 + x^2)^2) + (3*Gamma*nu*Pi*Log[1 - x]*Log[1 + x])/(16*x^2*(-1 + x^2)^2) - (3*Gamma*nu*Pi*PolyLog[2, (-1 + x)/(1 + x)])/(16*x^2*(-1 + x^2)^2)) - Gamma*nu*(-(Pi*ArcTanh[x]^2*d[21]) - Pi^3*d[41] - Pi*d[42] - Pi*ArcTanh[x]*d[57] - Pi*d[48]*f[1, 0] - Pi*d[51]*f[1, 1] - Pi*d[50]*f[1, 2] - Pi*d[52]*f[1, 3] - Pi*d[36]*II[f[1]] - Pi*d[35]*II[f[2]] - Pi*d[45]*II[f[3]] - Pi*d[43]*II[f[4]] - Pi*d[49]*II[f[5]] - Pi*d[10]*II[q^(-1), f[3]] - Pi*d[9]*II[q^(-1), f[4]] - Pi*d[23]*II[2/Sqrt[Gamma^2*(1 + q)^2], f[5]] - Pi*d[22]*II[2/(q*Sqrt[Gamma^2*(1 + q)^2]), f[5]] - Pi*d[44]*Log[2] - Pi*ArcTanh[x]*d[40]*Log[x] - Pi*d[58]*Log[x] - Pi*d[33]*Log[2]*Log[x] - Pi*d[11]*Log[q]*Log[x] - Pi*d[39]*Log[x]^2 - Pi*ArcTanh[x]*d[14]*Log[(1 + x)/2] - Pi*d[53]*Log[(1 + x)/2] - Pi*d[28]*Log[2]*Log[(1 + x)/2] - Pi*d[31]*Log[x]*Log[(1 + x)/2] - Pi*d[13]*Log[(1 + x)/2]^2 - Pi*d[47]*Log[1 - y] - Pi*ArcTanh[x]*d[20]*Log[-y] - Pi*d[55]*Log[-y] - Pi*d[37]*Log[x]*Log[-y] - Pi*d[15]*Log[(1 + x)/2]*Log[-y] - Pi*d[17]*Log[-y]^2 - Pi*d[46]*Log[1 + y] - Pi*ArcTanh[x]*d[27]*Log[1 + x + y - x*y] - Pi*d[56]*Log[1 + x + y - x*y] - Pi*d[34]*Log[x]*Log[1 + x + y - x*y] - Pi*d[29]*Log[(1 + x)/2]*Log[1 + x + y - x*y] - Pi*d[24]*Log[-y]*Log[1 + x + y - x*y] - Pi*d[8]*Log[2]*(Log[2] + Log[-y] - Log[1 + x + y - x*y] - Log[1 - x + y + x*y]) - Pi*ArcTanh[x]*d[1]*Log[1 - x + y + x*y] - Pi*d[54]*Log[1 - x + y + x*y] - Pi*d[38]*Log[x]*Log[1 - x + y + x*y] - Pi*d[19]*Log[(1 + x)/2]*Log[1 - x + y + x*y] - Pi*d[18]*Log[-y]*Log[1 - x + y + x*y] - Pi*d[26]*Log[1 + x + y - x*y]*Log[1 - x + y + x*y] - Pi*d[16]*(Log[1 + x + y - x*y]^2 + Log[1 - x + y + x*y]^2) - (2*Pi*d[3]*(-1 + 3*Log[1 + x + 2*y - 2*x*y + y^2 + x*y^2]))/3 - (2*Pi*d[4]*Log[x]*(-1 + 3*Log[1 + x + 2*y - 2*x*y + y^2 + x*y^2]))/3 - (2*Pi*d[2]*Log[(1 + x)/2]*(-1 + 3*Log[1 + x + 2*y - 2*x*y + y^2 + x*y^2]))/3 - Pi*d[32]*PolyLog[2, x] - Pi*d[25]*PolyLog[2, (-1 + x)/(1 + x)] - Pi*d[12]*PolyLog[2, (1 + x)/2] - Pi*d[30]*PolyLog[2, 1 - x^2] - Pi*d[7]*(4*ArcTanh[x]*Log[2] + PolyLog[2, -((-1 - x - y + x*y)/(1 + x))]) - Pi*d[6]*PolyLog[2, -((1 - x + y + x*y)/(-1 + x))] + Pi*d[5]*(2*Log[2]*Log[1 - y] + Log[2]*Log[1 + y] + Log[x]*Log[1 + y] - Log[1 - y]*Log[1 + x + y - x*y] - Log[1 + y]*Log[1 + x + y - x*y] - Log[1 - y]*Log[1 - x + y + x*y] - PolyLog[2, ((-1 + x)*(-1 + y))/2] - PolyLog[2, -1/2*((1 + x)*(-1 + y))] - PolyLog[2, -y] - PolyLog[2, y] - PolyLog[2, ((-1 + x)*(1 + y))/(2*x)] + PolyLog[2, -1/2*(1 - x + y + x*y)/x]));

chibLocLog[1] = 0;
chibLocLog[2] = 0;
chibLocLog[3] = 0;
chibLocLog[4] = -(Gamma*nu*(-2*Pi*d[3] - 2*Pi*d[4]*Log[x] - 2*Pi*d[2]*Log[(1 + x)/2]));


(*The PM-coefficients of the nonlocal-in-time contributions to the scattering angle up to 4PM*)
chibNLoc[1] = 0;
chibNLoc[2] = 0;
chibNLoc[3] = 0;
chibNLoc[4] = Gamma*nu*(-(Pi*ArcTanh[x]^2*d[21]) - Pi^3*d[41] - Pi*d[42] - Pi*ArcTanh[x]*d[57] - Pi*d[48]*f[1, 0] - Pi*d[51]*f[1, 1] - Pi*d[50]*f[1, 2] - Pi*d[52]*f[1, 3] - Pi*d[36]*II[f[1]] - Pi*d[35]*II[f[2]] - Pi*d[45]*II[f[3]] - Pi*d[43]*II[f[4]] - Pi*d[49]*II[f[5]] - Pi*d[10]*II[q^(-1), f[3]] - Pi*d[9]*II[q^(-1), f[4]] - Pi*d[23]*II[2/Sqrt[Gamma^2*(1 + q)^2], f[5]] - Pi*d[22]*II[2/(q*Sqrt[Gamma^2*(1 + q)^2]), f[5]] - Pi*d[44]*Log[2] - Pi*ArcTanh[x]*d[40]*Log[x] - Pi*d[58]*Log[x] - Pi*d[33]*Log[2]*Log[x] - Pi*d[11]*Log[q]*Log[x] - Pi*d[39]*Log[x]^2 - Pi*ArcTanh[x]*d[14]*Log[(1 + x)/2] - Pi*d[53]*Log[(1 + x)/2] - Pi*d[28]*Log[2]*Log[(1 + x)/2] - Pi*d[31]*Log[x]*Log[(1 + x)/2] - Pi*d[13]*Log[(1 + x)/2]^2 - Pi*d[47]*Log[1 - y] - Pi*ArcTanh[x]*d[20]*Log[-y] - Pi*d[55]*Log[-y] - Pi*d[37]*Log[x]*Log[-y] - Pi*d[15]*Log[(1 + x)/2]*Log[-y] - Pi*d[17]*Log[-y]^2 - Pi*d[46]*Log[1 + y] - Pi*ArcTanh[x]*d[27]*Log[1 + x + y - x*y] - Pi*d[56]*Log[1 + x + y - x*y] - Pi*d[34]*Log[x]*Log[1 + x + y - x*y] - Pi*d[29]*Log[(1 + x)/2]*Log[1 + x + y - x*y] - Pi*d[24]*Log[-y]*Log[1 + x + y - x*y] - Pi*d[8]*Log[2]*(Log[2] + Log[-y] - Log[1 + x + y - x*y] - Log[1 - x + y + x*y]) - Pi*ArcTanh[x]*d[1]*Log[1 - x + y + x*y] - Pi*d[54]*Log[1 - x + y + x*y] - Pi*d[38]*Log[x]*Log[1 - x + y + x*y] - Pi*d[19]*Log[(1 + x)/2]*Log[1 - x + y + x*y] - Pi*d[18]*Log[-y]*Log[1 - x + y + x*y] - Pi*d[26]*Log[1 + x + y - x*y]*Log[1 - x + y + x*y] - Pi*d[16]*(Log[1 + x + y - x*y]^2 + Log[1 - x + y + x*y]^2) - (2*Pi*d[3]*(-1 + 3*Log[1 + x + 2*y - 2*x*y + y^2 + x*y^2]))/3 - (2*Pi*d[4]*Log[x]*(-1 + 3*Log[1 + x + 2*y - 2*x*y + y^2 + x*y^2]))/3 - (2*Pi*d[2]*Log[(1 + x)/2]*(-1 + 3*Log[1 + x + 2*y - 2*x*y + y^2 + x*y^2]))/3 - Pi*d[32]*PolyLog[2, x] - Pi*d[25]*PolyLog[2, (-1 + x)/(1 + x)] - Pi*d[12]*PolyLog[2, (1 + x)/2] - Pi*d[30]*PolyLog[2, 1 - x^2] - Pi*d[7]*(4*ArcTanh[x]*Log[2] + PolyLog[2, -((-1 - x - y + x*y)/(1 + x))]) - Pi*d[6]*PolyLog[2, -((1 - x + y + x*y)/(-1 + x))] + Pi*d[5]*(2*Log[2]*Log[1 - y] + Log[2]*Log[1 + y] + Log[x]*Log[1 + y] - Log[1 - y]*Log[1 + x + y - x*y] - Log[1 + y]*Log[1 + x + y - x*y] - Log[1 - y]*Log[1 - x + y + x*y] - PolyLog[2, ((-1 + x)*(-1 + y))/2] - PolyLog[2, -1/2*((1 + x)*(-1 + y))] - PolyLog[2, -y] - PolyLog[2, y] - PolyLog[2, ((-1 + x)*(1 + y))/(2*x)] + PolyLog[2, -1/2*(1 - x + y + x*y)/x]));

chibNLocLog[1] = 0;
chibNLocLog[2] = 0;
chibNLocLog[3] = 0;
chibNLocLog[4] = (Gamma*nu*(-2*Pi*d[3] - 2*Pi*d[4]*Log[x] - 2*Pi*d[2]*Log[(1 + x)/2]));


(*The PM-coefficients of the local-in-time (normalized) Hamiltonian \hat{H} up to 4PM*)
cLoc[1] = -1/2*(nu*(1 + x^4))/(Gamma^2*x^2*xi);
cLoc[2] = (nu^3*(5*(-3 + 8*Gamma)*nu^2 - 12*(-5 + 12*Gamma)*nu*(-1 + 2*nu)*x + (16*Gamma*(6 - 24*nu + 55*nu^2) - 6*(10 - 40*nu + 73*nu^2))*x^2 - 4*(-123 + 196*Gamma)*nu*(-1 + 2*nu)*x^3 + (8*Gamma*(32 - 128*nu + 239*nu^2) - 3*(64 - 256*nu + 523*nu^2))*x^4 - 8*(-123 + 116*Gamma)*nu*(-1 + 2*nu)*x^5 + 4*(-66 + 264*nu - 525*nu^2 + 8*Gamma*(6 - 24*nu + 55*nu^2))*x^6 - 8*(-123 + 116*Gamma)*nu*(-1 + 2*nu)*x^7 + (8*Gamma*(32 - 128*nu + 239*nu^2) - 3*(64 - 256*nu + 523*nu^2))*x^8 - 4*(-123 + 196*Gamma)*nu*(-1 + 2*nu)*x^9 + (16*Gamma*(6 - 24*nu + 55*nu^2) - 6*(10 - 40*nu + 73*nu^2))*x^10 - 12*(-5 + 12*Gamma)*nu*(-1 + 2*nu)*x^11 + 5*(-3 + 8*Gamma)*nu^2*x^12))/(256*Gamma^10*x^6*xi^3);
cLoc[3] = -1/3072*(nu^5*((-135 + 214*Gamma)*nu^5 - 2*(-585 + 874*Gamma)*nu^4*(-1 + 2*nu)*x + 3*nu^3*(-1305 + 5220*nu - 6303*nu^2 + 2*Gamma*(904 - 3616*nu + 4399*nu^2))*x^2 - 4*nu^2*(-1 + 2*nu)*(-45*(35 - 140*nu + 263*nu^2) + 38*Gamma*(52 - 208*nu + 401*nu^2))*x^3 + nu*(-27*(180 - 1440*nu + 6389*nu^2 - 14036*nu^3 + 12192*nu^4) + 8*Gamma*(692 - 5536*nu + 24774*nu^2 - 54808*nu^3 + 48065*nu^4))*x^4 - 4*(-1 + 2*nu)*(-9*(40 - 320*nu + 2736*nu^2 - 8384*nu^3 + 11719*nu^4) + 2*Gamma*(192 - 1536*nu + 12984*nu^2 - 39648*nu^3 + 54749*nu^4))*x^5 + nu*(-9*(3572 - 28576*nu + 114403*nu^2 - 229004*nu^3 + 183592*nu^4) + 8*Gamma*(3980 - 31840*nu + 123870*nu^2 - 240760*nu^3 + 186039*nu^4))*x^6 - 4*(-1 + 2*nu)*(-9*(144 - 1152*nu + 8999*nu^2 - 26780*nu^3 + 35143*nu^4) + 2*Gamma*(672 - 5376*nu + 36732*nu^2 - 103920*nu^3 + 120823*nu^4))*x^7 + nu*(-9*(6968 - 55744*nu + 220167*nu^2 - 434716*nu^3 + 342975*nu^4) + 2*Gamma*(27616 - 220928*nu + 795384*nu^2 - 1414112*nu^3 + 1003247*nu^4))*x^8 - 2*(-1 + 2*nu)*(-9*(352 - 2816*nu + 21968*nu^2 - 65344*nu^3 + 85311*nu^4) + 2*Gamma*(1536 - 12288*nu + 76992*nu^2 - 209664*nu^3 + 236155*nu^4))*x^9 + nu*(-9*(5768 - 46144*nu + 183398*nu^2 - 364440*nu^3 + 289981*nu^4) + 2*Gamma*(19744 - 157952*nu + 638064*nu^2 - 1288640*nu^3 + 1019353*nu^4))*x^10 - 8*(-1 + 2*nu)*(-9*(56 - 448*nu + 3573*nu^2 - 10708*nu^3 + 14411*nu^4) + 2*Gamma*(144 - 1152*nu + 16276*nu^2 - 55888*nu^3 + 83811*nu^4))*x^11 + 2*nu*(-9*(1816 - 14528*nu + 58895*nu^2 - 119356*nu^3 + 96668*nu^4) + 16*Gamma*(1632 - 13056*nu + 57399*nu^2 - 125148*nu^3 + 109142*nu^4))*x^12 - 8*(-1 + 2*nu)*(-9*(40 - 320*nu + 2728*nu^2 - 8352*nu^3 + 11385*nu^4) + 2*Gamma*(384 - 3072*nu + 25704*nu^2 - 78240*nu^3 + 120715*nu^4))*x^13 + 2*nu*(-9*(1816 - 14528*nu + 58895*nu^2 - 119356*nu^3 + 96668*nu^4) + 16*Gamma*(1632 - 13056*nu + 57399*nu^2 - 125148*nu^3 + 109142*nu^4))*x^14 - 8*(-1 + 2*nu)*(-9*(56 - 448*nu + 3573*nu^2 - 10708*nu^3 + 14411*nu^4) + 2*Gamma*(144 - 1152*nu + 16276*nu^2 - 55888*nu^3 + 83811*nu^4))*x^15 + nu*(-9*(5768 - 46144*nu + 183398*nu^2 - 364440*nu^3 + 289981*nu^4) + 2*Gamma*(19744 - 157952*nu + 638064*nu^2 - 1288640*nu^3 + 1019353*nu^4))*x^16 - 2*(-1 + 2*nu)*(-9*(352 - 2816*nu + 21968*nu^2 - 65344*nu^3 + 85311*nu^4) + 2*Gamma*(1536 - 12288*nu + 76992*nu^2 - 209664*nu^3 + 236155*nu^4))*x^17 + nu*(-9*(6968 - 55744*nu + 220167*nu^2 - 434716*nu^3 + 342975*nu^4) + 2*Gamma*(27616 - 220928*nu + 795384*nu^2 - 1414112*nu^3 + 1003247*nu^4))*x^18 - 4*(-1 + 2*nu)*(-9*(144 - 1152*nu + 8999*nu^2 - 26780*nu^3 + 35143*nu^4) + 2*Gamma*(672 - 5376*nu + 36732*nu^2 - 103920*nu^3 + 120823*nu^4))*x^19 + nu*(-9*(3572 - 28576*nu + 114403*nu^2 - 229004*nu^3 + 183592*nu^4) + 8*Gamma*(3980 - 31840*nu + 123870*nu^2 - 240760*nu^3 + 186039*nu^4))*x^20 - 4*(-1 + 2*nu)*(-9*(40 - 320*nu + 2736*nu^2 - 8384*nu^3 + 11719*nu^4) + 2*Gamma*(192 - 1536*nu + 12984*nu^2 - 39648*nu^3 + 54749*nu^4))*x^21 + nu*(-27*(180 - 1440*nu + 6389*nu^2 - 14036*nu^3 + 12192*nu^4) + 8*Gamma*(692 - 5536*nu + 24774*nu^2 - 54808*nu^3 + 48065*nu^4))*x^22 - 4*nu^2*(-1 + 2*nu)*(-45*(35 - 140*nu + 263*nu^2) + 38*Gamma*(52 - 208*nu + 401*nu^2))*x^23 + 3*nu^3*(-1305 + 5220*nu - 6303*nu^2 + 2*Gamma*(904 - 3616*nu + 4399*nu^2))*x^24 - 2*(-585 + 874*Gamma)*nu^4*(-1 + 2*nu)*x^25 + (-135 + 214*Gamma)*nu^5*x^26))/(Gamma^19*x^11*(-1 + x^2)^2*xi^5) + (nu^6*(nu + (2 - 4*nu)*x + 6*nu*x^2 + (2 - 4*nu)*x^3 + nu*x^4)^4*(1 - 8*x^2 - 30*x^4 - 8*x^6 + x^8)*Log[x])/(256*Gamma^18*x^11*(-1 + x^2)*xi^5);
cLoc[4] = (nu^7*(55488*nu^7 + (654389 - 48000*Gamma - 1299328*nu)*nu^6*x + 2*nu^5*(1611611 - 6391094*nu + 7196064*nu^2 + 267840*Gamma*(-1 + 2*nu))*x^2 - 2*nu^4*(-4287378 + 25456968*nu - 58863167*nu^2 + 50037376*nu^3 + 576*Gamma*(2115 - 8460*nu + 9794*nu^2))*x^3 +     2*nu^3*(6665192 - 52641136*nu + 189914283*nu^2 - 339669334*nu^3 + 244377248*nu^4 + 2112*Gamma*(-1360 + 8160*nu - 19689*nu^2 + 17618*nu^3))*x^4 +     nu^2*(12246704 - 120544640*nu + 618065344*nu^2 - 1782563584*nu^3 + 2751802413*nu^4 - 1776683904*nu^5 - 1152*Gamma*(6390 - 51120*nu + 198288*nu^2 - 384192*nu^3 + 298691*nu^4))*x^5 +     16*nu*(390534 - 4597308*nu + 33381923*nu^2 - 144087634*nu^3 + 368647967*nu^4 - 518758158*nu^5 + 310453100*nu^6 + 288*Gamma*(-1050 + 10500*nu - 62222*nu^2 + 205332*nu^3 - 357273*nu^4 + 256594*nu^5))*x^6 -     16*(-86460 + 1183440*nu - 14453790*nu^2 + 96115440*nu^3 - 382481022*nu^4 + 911662968*nu^5 - 1204189333*nu^6 + 679671296*nu^7 + 96*Gamma*(830 - 9960*nu + 105639*nu^2 - 579512*nu^3 + 1792053*nu^4 - 2957076*nu^5 + 2032106*nu^6))*x^7 +     16*nu*(2710286 - 31728012*nu + 201329989*nu^2 - 765040030*nu^3 + 1739003955*nu^4 - 2188271894*nu^5 + 1173939568*nu^6 + 288*Gamma*(-8034 + 80340*nu - 430322*nu^2 + 1296492*nu^3 - 2085453*nu^4 + 1399162*nu^5))*x^8 -     4*(-1442496 + 19693824*nu - 209735140*nu^2 + 1290923296*nu^3 - 4741909328*nu^4 + 10381823552*nu^5 - 12515528129*nu^6 + 6391938688*nu^7 + 576*Gamma*(2320 - 27840*nu + 274725*nu^2 - 1455400*nu^3 + 4335408*nu^4 - 6886272*nu^5 + 4558784*nu^6))*x^9 +     24*nu*(3808056 - 44289072*nu + 266721938*nu^2 - 953244652*nu^3 + 2017775251*nu^4 - 2334225542*nu^5 + 1134926944*nu^6 + 64*Gamma*(-54588 + 545880*nu - 2871308*nu^2 + 8493768*nu^3 - 13390047*nu^4 + 8788222*nu^5))*x^10 -     8*(-917616 + 12455232*nu - 126167896*nu^2 + 747758272*nu^3 - 2619654718*nu^4 + 5398881272*nu^5 - 6053065481*nu^6 + 2836942208*nu^7 + 576*Gamma*(1628 - 19536*nu + 188406*nu^2 - 986288*nu^3 + 2901663*nu^4 - 4549884*nu^5 + 2968258*nu^6))*x^11 +     8*nu*(6945128 - 79516176*nu + 473012962*nu^2 - 1662467020*nu^3 + 3480765393*nu^4 - 4018182914*nu^5 + 1959911584*nu^6 + 576*Gamma*(-15540 + 155400*nu - 813100*nu^2 + 2392200*nu^3 - 3751341*nu^4 + 2449562*nu^5))*x^12 -     4*(-96192 + 1080576*nu - 23908428*nu^2 + 184323168*nu^3 - 920768880*nu^4 + 2747461824*nu^5 - 4336609781*nu^6 + 2788541056*nu^7 + 192*Gamma*(5936 - 71232*nu + 708045*nu^2 - 3764840*nu^3 + 11258688*nu^4 - 17955264*nu^5 + 11957492*nu^6))*x^13 +     16*nu*(-2077054 + 24373740*nu - 107450513*nu^2 + 209918054*nu^3 - 35322755*nu^4 - 498448650*nu^5 + 560203184*nu^6 + 288*Gamma*(-12750 + 127500*nu - 690790*nu^2 + 2104740*nu^3 - 3426411*nu^4 + 2328182*nu^5))*x^14 -     16*(364668 - 4964304*nu + 37369790*nu^2 - 169494512*nu^3 + 444234254*nu^4 - 607278520*nu^5 + 254317005*nu^6 + 162351616*nu^7 + 288*Gamma*(1686 - 20232*nu + 204915*nu^2 - 1099800*nu^3 + 3331545*nu^4 - 5391012*nu^5 + 3633202*nu^6))*x^15 -     16*nu*(2812374 - 31476060*nu + 198927127*nu^2 - 752259338*nu^3 + 1642535295*nu^4 - 1895280782*nu^5 + 879680536*nu^6 - 96*Gamma*(-94242 + 942420*nu - 5032654*nu^2 + 15117204*nu^3 - 24197133*nu^4 + 16123706*nu^5))*x^16 -     2*(1111296 - 14023680*nu + 326740920*nu^2 - 2645074368*nu^3 + 11247366240*nu^4 - 27157323648*nu^5 + 35455271837*nu^6 - 19542765952*nu^7 + 1152*Gamma*(6624 - 79488*nu + 799857*nu^2 - 4279176*nu^3 + 12835272*nu^4 - 20499168*nu^5 + 13637411*nu^6))*x^17 -     4*nu*(29584160 - 346668864*nu + 2263027236*nu^2 - 8858523608*nu^3 + 20883120727*nu^4 - 27455540974*nu^5 + 15514846624*nu^6 - 576*Gamma*(-88176 + 881760*nu - 4716344*nu^2 + 14189904*nu^3 - 22773459*nu^4 + 15231526*nu^5))*x^18 -     4*(3410880 - 47099136*nu + 468013152*nu^2 - 2769691392*nu^3 + 10375903242*nu^4 - 24048586536*nu^5 + 31495336099*nu^6 - 17841174656*nu^7 + 192*Gamma*(22448 - 269376*nu + 2703480*nu^2 - 14444480*nu^3 + 43548867*nu^4 - 70133004*nu^5 + 47071778*nu^6))*x^19 -     4*nu*(29584160 - 346668864*nu + 2263027236*nu^2 - 8858523608*nu^3 + 20883120727*nu^4 - 27455540974*nu^5 + 15514846624*nu^6 - 576*Gamma*(-88176 + 881760*nu - 4716344*nu^2 + 14189904*nu^3 - 22773459*nu^4 + 15231526*nu^5))*x^20 -     2*(1111296 - 14023680*nu + 326740920*nu^2 - 2645074368*nu^3 + 11247366240*nu^4 - 27157323648*nu^5 + 35455271837*nu^6 - 19542765952*nu^7 + 1152*Gamma*(6624 - 79488*nu + 799857*nu^2 - 4279176*nu^3 + 12835272*nu^4 - 20499168*nu^5 + 13637411*nu^6))*x^21 -     16*nu*(2812374 - 31476060*nu + 198927127*nu^2 - 752259338*nu^3 + 1642535295*nu^4 - 1895280782*nu^5 + 879680536*nu^6 - 96*Gamma*(-94242 + 942420*nu - 5032654*nu^2 + 15117204*nu^3 - 24197133*nu^4 + 16123706*nu^5))*x^22 -     16*(364668 - 4964304*nu + 37369790*nu^2 - 169494512*nu^3 + 444234254*nu^4 - 607278520*nu^5 + 254317005*nu^6 + 162351616*nu^7 + 288*Gamma*(1686 - 20232*nu + 204915*nu^2 - 1099800*nu^3 + 3331545*nu^4 - 5391012*nu^5 + 3633202*nu^6))*x^23 +     16*nu*(-2077054 + 24373740*nu - 107450513*nu^2 + 209918054*nu^3 - 35322755*nu^4 - 498448650*nu^5 + 560203184*nu^6 + 288*Gamma*(-12750 + 127500*nu - 690790*nu^2 + 2104740*nu^3 - 3426411*nu^4 + 2328182*nu^5))*x^24 -     4*(-96192 + 1080576*nu - 23908428*nu^2 + 184323168*nu^3 - 920768880*nu^4 + 2747461824*nu^5 - 4336609781*nu^6 + 2788541056*nu^7 + 192*Gamma*(5936 - 71232*nu + 708045*nu^2 - 3764840*nu^3 + 11258688*nu^4 - 17955264*nu^5 + 11957492*nu^6))*x^25 +     8*nu*(6945128 - 79516176*nu + 473012962*nu^2 - 1662467020*nu^3 + 3480765393*nu^4 - 4018182914*nu^5 + 1959911584*nu^6 + 576*Gamma*(-15540 + 155400*nu - 813100*nu^2 + 2392200*nu^3 - 3751341*nu^4 + 2449562*nu^5))*x^26 -     8*(-917616 + 12455232*nu - 126167896*nu^2 + 747758272*nu^3 - 2619654718*nu^4 + 5398881272*nu^5 - 6053065481*nu^6 + 2836942208*nu^7 + 576*Gamma*(1628 - 19536*nu + 188406*nu^2 - 986288*nu^3 + 2901663*nu^4 - 4549884*nu^5 + 2968258*nu^6))*x^27 +     24*nu*(3808056 - 44289072*nu + 266721938*nu^2 - 953244652*nu^3 + 2017775251*nu^4 - 2334225542*nu^5 + 1134926944*nu^6 + 64*Gamma*(-54588 + 545880*nu - 2871308*nu^2 + 8493768*nu^3 - 13390047*nu^4 + 8788222*nu^5))*x^28 -     4*(-1442496 + 19693824*nu - 209735140*nu^2 + 1290923296*nu^3 - 4741909328*nu^4 + 10381823552*nu^5 - 12515528129*nu^6 + 6391938688*nu^7 + 576*Gamma*(2320 - 27840*nu + 274725*nu^2 - 1455400*nu^3 + 4335408*nu^4 - 6886272*nu^5 + 4558784*nu^6))*x^29 +     16*nu*(2710286 - 31728012*nu + 201329989*nu^2 - 765040030*nu^3 + 1739003955*nu^4 - 2188271894*nu^5 + 1173939568*nu^6 + 288*Gamma*(-8034 + 80340*nu - 430322*nu^2 + 1296492*nu^3 - 2085453*nu^4 + 1399162*nu^5))*x^30 -     16*(-86460 + 1183440*nu - 14453790*nu^2 + 96115440*nu^3 - 382481022*nu^4 + 911662968*nu^5 - 1204189333*nu^6 + 679671296*nu^7 + 96*Gamma*(830 - 9960*nu + 105639*nu^2 - 579512*nu^3 + 1792053*nu^4 - 2957076*nu^5 + 2032106*nu^6))*x^31 +     16*nu*(390534 - 4597308*nu + 33381923*nu^2 - 144087634*nu^3 + 368647967*nu^4 - 518758158*nu^5 + 310453100*nu^6 + 288*Gamma*(-1050 + 10500*nu - 62222*nu^2 + 205332*nu^3 - 357273*nu^4 + 256594*nu^5))*x^32 +     nu^2*(12246704 - 120544640*nu + 618065344*nu^2 - 1782563584*nu^3 + 2751802413*nu^4 - 1776683904*nu^5 - 1152*Gamma*(6390 - 51120*nu + 198288*nu^2 - 384192*nu^3 + 298691*nu^4))*x^33 +     2*nu^3*(6665192 - 52641136*nu + 189914283*nu^2 - 339669334*nu^3 + 244377248*nu^4 + 2112*Gamma*(-1360 + 8160*nu - 19689*nu^2 + 17618*nu^3))*x^34 - 2*nu^4*(-4287378 + 25456968*nu - 58863167*nu^2 + 50037376*nu^3 + 576*Gamma*(2115 - 8460*nu + 9794*nu^2))*x^35 +     2*nu^5*(1611611 - 6391094*nu + 7196064*nu^2 + 267840*Gamma*(-1 + 2*nu))*x^36 + (654389 - 48000*Gamma - 1299328*nu)*nu^6*x^37 + 55488*nu^7*x^38))/(1572864*Gamma^25*x^15*(-1 + x^2)^4*xi^7) - (nu^2*(-1 + x)^2*(1 + x)^2*d[3])/(3*Gamma^2*x^2*xi) -  (nu^2*(-1 + x)^2*(1 + x)^2*ArcTanh[x]^2*d[21])/(3*Gamma^2*x^2*xi) - (nu^2*Pi^2*(-1 + x)^2*(1 + x)^2*d[41])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[42])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*ArcTanh[x]*d[57])/(3*Gamma^2*x^2*xi) -  (nu^2*(-1 + x)^2*(1 + x)^2*d[48]*f[1, 0])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[51]*f[1, 1])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[50]*f[1, 2])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[52]*f[1, 3])/(3*Gamma^2*x^2*xi) +  (7*nu^2*EllipticE[1 - x^2]^2*h[2])/(8*Gamma^2*(-1 + x)^2*x*(1 + x)^2*xi) - (nu^2*EllipticE[1 - x^2]*EllipticK[1 - x^2]*h[3])/(8*Gamma^2*(-1 + x)^2*x*(1 + x)^2*xi) + (5*nu^2*EllipticK[1 - x^2]^2*h[4])/(16*Gamma^2*(-1 + x)^2*x*(1 + x)^2*xi) + (nu*(-1 + 3*nu)*h[18])/(128*Gamma^2*x^2*(-1 + x^2)^4*xi) -  (nu^2*Pi^2*h[22])/(1536*Gamma^2*x^6*(-1 + x^2)^3*xi) - (nu^2*h[28])/(576*Gamma^2*x^5*(-1 + x^2)^4*(1 + x^2)^7*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[36]*II[f[1]])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[35]*II[f[2]])/(3*Gamma^2*x^2*xi) -  (nu^2*(-1 + x)^2*(1 + x)^2*d[45]*II[f[3]])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[43]*II[f[4]])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[49]*II[f[5]])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[10]*II[q^(-1), f[3]])/(3*Gamma^2*x^2*xi) -  (nu^2*(-1 + x)^2*(1 + x)^2*d[9]*II[q^(-1), f[4]])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[23]*II[2/Sqrt[Gamma^2*(1 + q)^2], f[5]])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[22]*II[2/(q*Sqrt[Gamma^2*(1 + q)^2]), f[5]])/(3*Gamma^2*x^2*xi) +  (-1/3*(nu^2*(-1 + x)^2*(1 + x)^2*d[8])/(Gamma^2*x^2*xi) - (nu^2*h[14])/(128*Gamma^2*x^6*xi))*Log[2]^2 - (2*nu^2*(-1 + x)^2*(1 + x)^2*d[3]*Log[Gamma])/(3*Gamma^2*x^2*xi) + (-1/3*(nu^2*(-1 + x)^2*(1 + x)^2*d[39])/(Gamma^2*x^2*xi) - (nu^2*h[26])/(32*Gamma^2*x^3*(-1 + x^2)^6*xi))*Log[x]^2 -  (nu^2*(-1 + x)^2*(1 + x)^2*d[13]*Log[(1 + x)/2]^2)/(3*Gamma^2*x^2*xi) + Log[64]*((nu^2*(-1 + x)^2*(1 + x)^2*d[3])/(9*Gamma^2*x^2*xi) + (nu^2*(-1 + x)^2*(1 + x)^2*d[4]*Log[x])/(9*Gamma^2*x^2*xi) + (nu^2*(-1 + x)^2*(1 + x)^2*d[2]*Log[(1 + x)/2])/(9*Gamma^2*x^2*xi)) -  (nu^2*h[20]*Log[1 + x])/(96*Gamma^2*(-1 + x)^2*x^5*(1 + x)^2*xi) - (nu^2*h[11]*Log[1 + x]^2)/(128*Gamma^2*x^6*xi) + Log[1 - x]*(-1/96*(nu^2*h[7])/(Gamma^2*(-1 + x)^2*x^4*(1 + x)^2*xi) - (nu^2*h[23]*Log[x])/(128*Gamma^2*x^6*(-1 + x^2)^3*xi) - (nu^2*h[6]*Log[1 + x])/(16*Gamma^2*x^4*xi)) +  (nu^2*h[17]*Log[1 + x^2])/(96*Gamma^2*(-1 + x)^2*x^5*(1 + x)^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[17]*Log[-y]^2)/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[16]*Log[1 + x + y - x*y]^2)/(3*Gamma^2*x^2*xi) +  Log[1 + y]*(-1/3*(nu^2*(-1 + x)^2*(1 + x)^2*d[46])/(Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[5]*Log[1 + x + y - x*y])/(3*Gamma^2*x^2*xi)) + (-1/3*(nu^2*(-1 + x)^2*(1 + x)^2*ArcTanh[x]*d[1])/(Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[54])/(3*Gamma^2*x^2*xi))*Log[1 - x + y + x*y] -  (nu^2*(-1 + x)^2*(1 + x)^2*d[16]*Log[1 - x + y + x*y]^2)/(3*Gamma^2*x^2*xi) + Log[1 - y]*(-1/3*(nu^2*(-1 + x)^2*(1 + x)^2*d[47])/(Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[5]*Log[1 + x + y - x*y])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[5]*Log[1 - x + y + x*y])/(3*Gamma^2*x^2*xi)) +  Log[2]*((-4*nu^2*(-1 + x)^2*(1 + x)^2*ArcTanh[x]*d[7])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[44])/(3*Gamma^2*x^2*xi) - (nu^2*h[16])/(16*Gamma^2*(-1 + x)^2*x^4*(1 + x)^2*xi) + (nu^2*h[6]*Log[1 - x])/(16*Gamma^2*x^4*xi) +    (-1/3*(nu^2*(-1 + x)^2*(1 + x)^2*d[33])/(Gamma^2*x^2*xi) - (nu^2*h[15])/(8*Gamma^2*x^2*(-1 + x^2)^3*xi))*Log[x] - (nu^2*(-1 + x)^2*(1 + x)^2*d[28]*Log[(1 + x)/2])/(3*Gamma^2*x^2*xi) + (nu^2*h[13]*Log[1 + x])/(64*Gamma^2*x^6*xi) + (2*nu^2*(-1 + x)^2*(1 + x)^2*d[5]*Log[1 - y])/(3*Gamma^2*x^2*xi) -    (nu^2*(-1 + x)^2*(1 + x)^2*d[8]*Log[-y])/(3*Gamma^2*x^2*xi) + (nu^2*(-1 + x)^2*(1 + x)^2*d[5]*Log[1 + y])/(3*Gamma^2*x^2*xi) + (nu^2*(-1 + x)^2*(1 + x)^2*d[8]*Log[1 + x + y - x*y])/(3*Gamma^2*x^2*xi) + (nu^2*(-1 + x)^2*(1 + x)^2*d[8]*Log[1 - x + y + x*y])/(3*Gamma^2*x^2*xi)) +  Log[-y]*(-1/3*(nu^2*(-1 + x)^2*(1 + x)^2*ArcTanh[x]*d[20])/(Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[55])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[24]*Log[1 + x + y - x*y])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[18]*Log[1 - x + y + x*y])/(3*Gamma^2*x^2*xi)) +  Log[1 + x + y - x*y]*(-1/3*(nu^2*(-1 + x)^2*(1 + x)^2*ArcTanh[x]*d[27])/(Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[56])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[26]*Log[1 - x + y + x*y])/(3*Gamma^2*x^2*xi)) -  (2*nu^2*(-1 + x)^2*(1 + x)^2*d[3]*Log[1 + x + 2*y - 2*x*y + y^2 + x*y^2])/(3*Gamma^2*x^2*xi) + Log[(1 + x)/2]*(-1/3*(nu^2*(-1 + x)^2*(1 + x)^2*d[2])/(Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*ArcTanh[x]*d[14])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[53])/(3*Gamma^2*x^2*xi) -    (2*nu^2*(-1 + x)^2*(1 + x)^2*d[2]*Log[Gamma])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[15]*Log[-y])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[29]*Log[1 + x + y - x*y])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[19]*Log[1 - x + y + x*y])/(3*Gamma^2*x^2*xi) -    (2*nu^2*(-1 + x)^2*(1 + x)^2*d[2]*Log[1 + x + 2*y - 2*x*y + y^2 + x*y^2])/(3*Gamma^2*x^2*xi)) +  Log[x]*(-1/8*(nu^4*(9*nu^2 + 32*(1 - 2*nu)*nu*x + 4*(6 - 24*nu + 35*nu^2)*x^2 + 40*nu*(-1 + 2*nu)*x^3 + (-112 + 448*nu - 911*nu^2)*x^4 + 1016*nu*(-1 + 2*nu)*x^5 - 16*(24 - 96*nu + 185*nu^2)*x^6 + 1672*nu*(-1 + 2*nu)*x^7 - 42*(8 - 32*nu + 57*nu^2)*x^8 + 120*nu*(-1 + 2*nu)*x^9 +        8*(26 - 104*nu + 121*nu^2)*x^10 + 120*nu*(-1 + 2*nu)*x^11 - 42*(8 - 32*nu + 57*nu^2)*x^12 + 1672*nu*(-1 + 2*nu)*x^13 - 16*(24 - 96*nu + 185*nu^2)*x^14 + 1016*nu*(-1 + 2*nu)*x^15 + (-112 + 448*nu - 911*nu^2)*x^16 + 40*nu*(-1 + 2*nu)*x^17 + 4*(6 - 24*nu + 35*nu^2)*x^18 + 32*(1 - 2*nu)*nu*x^19 +        9*nu^2*x^20))/(Gamma^9*(-1 + x)^3*x^7*(1 + x)^3*xi^3) - (nu^2*(-1 + x)^2*(1 + x)^2*d[4])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*ArcTanh[x]*d[40])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[58])/(3*Gamma^2*x^2*xi) - (nu^2*h[27])/(192*Gamma^2*x^5*(-1 + x^2)^5*xi) -    (2*nu^2*(-1 + x)^2*(1 + x)^2*d[4]*Log[Gamma])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[11]*Log[q])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[31]*Log[(1 + x)/2])/(3*Gamma^2*x^2*xi) + (nu^2*h[25]*Log[1 + x])/(128*Gamma^2*x^6*(-1 + x^2)^3*xi) -    (nu^2*(-1 + x)^2*(1 + x)^2*d[37]*Log[-y])/(3*Gamma^2*x^2*xi) + (nu^2*(-1 + x)^2*(1 + x)^2*d[5]*Log[1 + y])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[34]*Log[1 + x + y - x*y])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[38]*Log[1 - x + y + x*y])/(3*Gamma^2*x^2*xi) -    (2*nu^2*(-1 + x)^2*(1 + x)^2*d[4]*Log[1 + x + 2*y - 2*x*y + y^2 + x*y^2])/(3*Gamma^2*x^2*xi)) - (nu^2*h[10]*PolyLog[2, (1 - x)/2])/(64*Gamma^2*x^6*xi) - (nu^2*h[19]*PolyLog[2, (-1 + x)/x])/(16*Gamma^2*x^3*(-1 + x^2)^3*xi) + (nu^2*h[21]*PolyLog[2, -x])/(128*Gamma^2*(-1 + x)*x^6*(1 + x)^3*xi) +  (-1/3*(nu^2*(-1 + x)^2*(1 + x)^2*d[32])/(Gamma^2*x^2*xi) - (nu^2*h[24])/(128*Gamma^2*x^6*(-1 + x^2)^3*xi))*PolyLog[2, x] - (nu^2*h[12]*PolyLog[2, -((-1 + x)^2/(1 + x)^2)])/(128*Gamma^2*x^6*xi) +  (-1/3*(nu^2*(-1 + x)^2*(1 + x)^2*d[25])/(Gamma^2*x^2*xi) + (nu^2*h[6])/(16*Gamma^2*x^4*xi))*PolyLog[2, (-1 + x)/(1 + x)] - (nu^2*(-1 + x)^2*(1 + x)^2*d[12]*PolyLog[2, (1 + x)/2])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[30]*PolyLog[2, 1 - x^2])/(3*Gamma^2*x^2*xi) -  (nu^2*(-1 + x)^2*(1 + x)^2*d[5]*PolyLog[2, ((-1 + x)*(-1 + y))/2])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[5]*PolyLog[2, -1/2*((1 + x)*(-1 + y))])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[5]*PolyLog[2, -y])/(3*Gamma^2*x^2*xi) -  (nu^2*(-1 + x)^2*(1 + x)^2*d[5]*PolyLog[2, y])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[5]*PolyLog[2, ((-1 + x)*(1 + y))/(2*x)])/(3*Gamma^2*x^2*xi) - (nu^2*(-1 + x)^2*(1 + x)^2*d[7]*PolyLog[2, -((-1 - x - y + x*y)/(1 + x))])/(3*Gamma^2*x^2*xi) -  (nu^2*(-1 + x)^2*(1 + x)^2*d[6]*PolyLog[2, -((1 - x + y + x*y)/(-1 + x))])/(3*Gamma^2*x^2*xi) + (nu^2*(-1 + x)^2*(1 + x)^2*d[5]*PolyLog[2, -1/2*(1 - x + y + x*y)/x])/(3*Gamma^2*x^2*xi);

cLocLog[1] = 0;
cLocLog[2] = 0;
cLocLog[3] = 0;
cLocLog[4] = (-2*nu^2*(-1 + x^2)^2*(d[3] + d[4]*Log[x] + d[2]*Log[(1 + x)/2]))/(3*Gamma^2*x^2*xi);

cNLocLog[1] = 0;
cNLocLog[2] = 0;
cNLocLog[3] = 0;
cNLocLog[4] = -3/2 * cLocLog[4];


(* h-polyomials of conservative scattering angle*)
h[2] = 95 + 359*x^2 + 95*x^4;
h[3] = (1 + x^2)*(300 + 3529*x^2 + 300*x^4);
h[4] = x^2*(393 + 980*x^2 + 393*x^4);
h[6] = 35 + 120*x - 460*x^2 + 968*x^3 - 1070*x^4 + 968*x^5 - 460*x^6 + 120*x^7 + 35*x^8;
h[7] = -105 + 552*x - 1308*x^2 + 6408*x^3 - 29471*x^4 + 69840*x^5 - 93368*x^6 + 69840*x^7 - 29471*x^8 + 6408*x^9 - 1308*x^10 + 552*x^11 - 105*x^12;
h[10] = 25 - 110*x^2 + 3799*x^4 + 8956*x^6 + 3799*x^8 - 110*x^10 + 25*x^12;
h[11] = 25 - 110*x^2 - 960*x^3 - 3881*x^4 - 7744*x^5 - 10500*x^6 - 7744*x^7 - 3881*x^8 - 960*x^9 - 110*x^10 + 25*x^12;
h[12] = 25 + 30*x^2 - 1881*x^4 - 5052*x^6 - 1881*x^8 + 30*x^10 + 25*x^12;
h[13] = 25 + 30*x^2 - 480*x^3 - 5721*x^4 - 3872*x^5 - 14780*x^6 - 3872*x^7 - 5721*x^8 - 480*x^9 + 30*x^10 + 25*x^12;
h[14] = 25 + 170*x^2 - 7561*x^4 - 19060*x^6 - 7561*x^8 + 170*x^10 + 25*x^12;
h[15] = 480 - 329*x^2 - 313*x^4 + 4478*x^6 + 534*x^8 - 1045*x^10 + 35*x^12;
h[16] = 35 + 1252*x^2 + 13813*x^4 + 40712*x^6 + 13813*x^8 + 1252*x^10 + 35*x^12;
h[17] = (1 + x^2)*(75 - 110*x^2 - 5643*x^4 - 65444*x^6 - 5643*x^8 - 110*x^10 + 75*x^12);
h[18] = 515 - 978*x^2 - 2515*x^4 - 2236*x^6 - 2515*x^8 - 978*x^10 + 515*x^12;
h[19] = -60 + 240*x - 304*x^2 - 217*x^3 + 788*x^4 - 889*x^5 + 446*x^7 - 788*x^8 + 198*x^9 + 304*x^10 - 325*x^11 + 60*x^12 + 35*x^13;
h[20] = 75 - 105*x - 587*x^2 - 6204*x^3 - 12161*x^4 - 53407*x^5 - 140927*x^6 - 150904*x^7 - 140927*x^8 - 53407*x^9 - 12161*x^10 - 6204*x^11 - 587*x^12 - 105*x^13 + 75*x^14;
h[21] = -25 - 50*x - 30*x^2 - 10*x^3 - 3854*x^4 - 7698*x^5 - 9510*x^6 - 14202*x^7 + 5760*x^8 + 3450*x^9 + 13350*x^10 + 7762*x^11 + 1934*x^12 + 970*x^13 + 30*x^14 + 50*x^15 + 25*x^16;
h[22] = 25 - 45*x^2 + 11544*x^4 - 7296*x^6 + 8640*x^7 - 75742*x^8 + 66816*x^9 - 41938*x^10 + 46464*x^11 + 1616*x^12 - 14592*x^13 - 1384*x^14 - 2880*x^15 + 605*x^16 - 25*x^18;
h[23] = -25 + 45*x^2 + 960*x^3 - 7704*x^4 + 4864*x^5 + 5504*x^6 - 15488*x^7 + 38878*x^8 - 22272*x^9 + 5074*x^10 - 2880*x^11 - 3408*x^12 + 5224*x^14 - 605*x^16 + 25*x^18;
h[24] = -25 + 45*x^2 + 480*x^3 - 5784*x^4 + 2432*x^5 + 3768*x^6 - 9184*x^7 + 31766*x^8 - 22272*x^9 + 8642*x^10 - 9184*x^11 - 1824*x^12 + 2432*x^13 + 2624*x^14 + 480*x^15 - 325*x^16 + 25*x^18;
h[25] = -25 + 45*x^2 + 480*x^3 + 1896*x^4 + 2432*x^5 - 1496*x^6 - 9184*x^7 + 26758*x^8 - 22272*x^9 + 80290*x^10 - 9184*x^11 + 6720*x^12 + 2432*x^13 - 14096*x^14 + 480*x^15 + 235*x^16 + 25*x^18;
h[26] = 60 - 480*x + 124*x^2 + 1769*x^3 - 1520*x^4 - 3554*x^5 + 3216*x^6 - 2168*x^7 - 1880*x^8 + 18410*x^9 - 1880*x^10 - 15554*x^11 + 3216*x^12 - 590*x^13 - 1520*x^14 + 6120*x^15 + 124*x^16 - 2010*x^17 + 60*x^18 + 105*x^19;
h[27] = -75 - 1180*x^2 - 4896*x^3 - 2065*x^4 - 10508*x^5 - 46600*x^6 - 15692*x^7 + 189738*x^8 - 266660*x^9 + 818496*x^10 - 1084292*x^11 + 439638*x^12 + 20236*x^13 - 154616*x^14 + 111436*x^15 - 12911*x^16 + 8868*x^17 - 1700*x^18 + 420*x^19 + 75*x^20;
h[28] = -225 - 540*x + 2360*x^2 - 12012*x^3 + 42312*x^4 - 139832*x^5 + 286312*x^6 - 525552*x^7 + 200804*x^8 + 991064*x^9 - 5374920*x^10 + 12342352*x^11 - 25478024*x^12 + 38743572*x^13 - 56301528*x^14 + 64796276*x^15 - 72120966*x^16 + 64796276*x^17 - 56301528*x^18 + 38743572*x^19 - 25478024*x^20 + 12342352*x^21 - 5374920*x^22 + 991064*x^23 + 200804*x^24 - 525552*x^25 + 286312*x^26 - 139832*x^27 + 42312*x^28 - 12012*x^29 + 2360*x^30 - 540*x^31 - 225*x^32;

(* coefficient functions of the nonlocal pieces of the scattering angle*)
d[1] = (-3*(35 - 120*x + 500*x^2 - 968*x^3 + 1362*x^4 - 968*x^5 + 500*x^6 - 120*x^7 + 35*x^8))/(16*x^2*(-1 + x^2)^2);
d[2] = (3*(35 + 120*x - 460*x^2 + 968*x^3 - 1070*x^4 + 968*x^5 - 460*x^6 + 120*x^7 + 35*x^8))/(32*x^2*(-1 + x^2)^2);
d[3] = (-105 + 552*x - 1308*x^2 + 6408*x^3 - 29471*x^4 + 69840*x^5 - 93368*x^6 + 69840*x^7 - 29471*x^8 + 6408*x^9 - 1308*x^10 + 552*x^11 - 105*x^12)/(64*x^2*(-1 + x^2)^4);
d[4] = (-3*(-60 + 240*x - 304*x^2 - 217*x^3 + 788*x^4 - 889*x^5 + 446*x^7 - 788*x^8 + 198*x^9 + 304*x^10 - 325*x^11 + 60*x^12 + 35*x^13))/(32*x*(-1 + x^2)^5);
d[5] = (-3*Sqrt[1 - 4*nu]*(15 + 30*x + 46*x^2 + 30*x^3 + 15*x^4))/(4*(-1 + x)^2*x);
d[6] = (3*Sqrt[1 - 4*nu]*(35 + 20*x^2 + 146*x^4 + 20*x^6 + 35*x^8))/(32*x^2*(-1 + x^2)^2);
d[7] = (-3*Sqrt[1 - 4*nu]*(35 + 240*x + 980*x^2 + 1936*x^3 + 2578*x^4 + 1936*x^5 + 980*x^6 + 240*x^7 + 35*x^8))/(32*x^2*(-1 + x^2)^2);
d[8] = (-3*(15 - 30*x + 46*x^2 - 30*x^3 + 15*x^4))/(4*x*(1 + x)^2) + (3*Sqrt[1 - 4*nu]*(15 + 30*x + 46*x^2 + 30*x^3 + 15*x^4))/(4*(-1 + x)^2*x);
d[9] = (3*(15 - 30*x + 46*x^2 - 30*x^3 + 15*x^4))/(4*(1 + x)^2) + (3*Sqrt[1 - 4*nu]*(15 + 30*x + 46*x^2 + 30*x^3 + 15*x^4))/(4*(-1 + x)^2);
d[10] = (3*(15 - 30*x + 46*x^2 - 30*x^3 + 15*x^4))/(4*(1 + x)^2) - (3*Sqrt[1 - 4*nu]*(15 + 30*x + 46*x^2 + 30*x^3 + 15*x^4))/(4*(-1 + x)^2);
d[11] = (3*(-1 + x)*(15 - 30*x + 46*x^2 - 30*x^3 + 15*x^4))/(16*x^2*(1 + x)) - (3*Sqrt[1 - 4*nu]*(1 + x)*(15 + 30*x + 46*x^2 + 30*x^3 + 15*x^4))/(16*(-1 + x)*x^2);
d[12] = (3*Sqrt[1 - 4*nu]*(-245 + 1200*x + 4660*x^2 + 9680*x^3 + 11138*x^4 + 9680*x^5 + 4660*x^6 + 1200*x^7 - 245*x^8))/(64*x^2*(-1 + x^2)^2) + (9*(35 - 480*x + 1940*x^2 - 3872*x^3 + 5010*x^4 - 3872*x^5 + 1940*x^6 - 480*x^7 + 35*x^8))/(64*x^2*(-1 + x^2)^2);
d[13] = (Sqrt[1 - 4*nu]*(-735 + 9360*x + 37020*x^2 + 75504*x^3 + 91782*x^4 + 75504*x^5 + 37020*x^6 + 9360*x^7 - 735*x^8))/(128*x^2*(-1 + x^2)^2) - (3*(175 + 480*x - 1820*x^2 + 3872*x^3 - 4134*x^4 + 3872*x^5 - 1820*x^6 + 480*x^7 + 175*x^8))/(128*x^2*(-1 + x^2)^2);
d[14] = (3*Sqrt[1 - 4*nu]*(105 - 1680*x - 6660*x^2 - 13552*x^3 - 16586*x^4 - 13552*x^5 - 6660*x^6 - 1680*x^7 + 105*x^8))/(32*x^2*(-1 + x^2)^2) + (3*(175 + 480*x - 1820*x^2 + 3872*x^3 - 4134*x^4 + 3872*x^5 - 1820*x^6 + 480*x^7 + 175*x^8))/(32*x^2*(-1 + x^2)^2);
d[15] = (3*Sqrt[1 - 4*nu]*(-35 + 120*x + 460*x^2 + 968*x^3 + 1070*x^4 + 968*x^5 + 460*x^6 + 120*x^7 - 35*x^8))/(32*x^2*(-1 + x^2)^2) + (3*(35 - 120*x + 500*x^2 - 968*x^3 + 1362*x^4 - 968*x^5 + 500*x^6 - 120*x^7 + 35*x^8))/(32*x^2*(-1 + x^2)^2);
d[16] = (-3*(35 + 20*x^2 + 146*x^4 + 20*x^6 + 35*x^8))/(128*x^2*(-1 + x^2)^2) - (3*Sqrt[1 - 4*nu]*(35 + 20*x^2 + 146*x^4 + 20*x^6 + 35*x^8))/(128*x^2*(-1 + x^2)^2);
d[17] = (-3*(35 + 20*x^2 + 146*x^4 + 20*x^6 + 35*x^8))/(128*x^2*(-1 + x^2)^2) + (3*Sqrt[1 - 4*nu]*(35 + 20*x^2 + 146*x^4 + 20*x^6 + 35*x^8))/(128*x^2*(-1 + x^2)^2);
d[18] = (3*Sqrt[1 - 4*nu]*(35 + 20*x^2 + 146*x^4 + 20*x^6 + 35*x^8))/(64*x^2*(-1 + x^2)^2) - (3*(35 - 240*x + 980*x^2 - 1936*x^3 + 2578*x^4 - 1936*x^5 + 980*x^6 - 240*x^7 + 35*x^8))/(64*x^2*(-1 + x^2)^2);
d[19] = (3*Sqrt[1 - 4*nu]*(35 + 20*x^2 + 146*x^4 + 20*x^6 + 35*x^8))/(32*x^2*(-1 + x^2)^2) + (3*(35 - 600*x + 2420*x^2 - 4840*x^3 + 6226*x^4 - 4840*x^5 + 2420*x^6 - 600*x^7 + 35*x^8))/(32*x^2*(-1 + x^2)^2);
d[20] = (3*Sqrt[1 - 4*nu]*(35 + 20*x^2 + 146*x^4 + 20*x^6 + 35*x^8))/(16*x^2*(-1 + x^2)^2) - (3*(35 - 120*x + 500*x^2 - 968*x^3 + 1362*x^4 - 968*x^5 + 500*x^6 - 120*x^7 + 35*x^8))/(16*x^2*(-1 + x^2)^2);
d[21] = (3*Sqrt[1 - 4*nu]*(35 + 20*x^2 + 146*x^4 + 20*x^6 + 35*x^8))/(16*x^2*(-1 + x^2)^2) - (3*(35 - 120*x + 500*x^2 - 968*x^3 + 1362*x^4 - 968*x^5 + 500*x^6 - 120*x^7 + 35*x^8))/(8*x^2*(-1 + x^2)^2);
d[22] = (-3*(35 - 120*x + 500*x^2 - 968*x^3 + 1362*x^4 - 968*x^5 + 500*x^6 - 120*x^7 + 35*x^8))/(64*x^2*(-1 + x^2)^2) + (3*Sqrt[1 - 4*nu]*(35 + 120*x + 500*x^2 + 968*x^3 + 1362*x^4 + 968*x^5 + 500*x^6 + 120*x^7 + 35*x^8))/(64*x^2*(-1 + x^2)^2);
d[23] = (3*(35 - 120*x + 500*x^2 - 968*x^3 + 1362*x^4 - 968*x^5 + 500*x^6 - 120*x^7 + 35*x^8))/(64*x^2*(-1 + x^2)^2) + (3*Sqrt[1 - 4*nu]*(35 + 120*x + 500*x^2 + 968*x^3 + 1362*x^4 + 968*x^5 + 500*x^6 + 120*x^7 + 35*x^8))/(64*x^2*(-1 + x^2)^2);
d[24] = (3*(35 + 20*x^2 + 146*x^4 + 20*x^6 + 35*x^8))/(64*x^2*(-1 + x^2)^2) - (3*Sqrt[1 - 4*nu]*(35 + 240*x + 980*x^2 + 1936*x^3 + 2578*x^4 + 1936*x^5 + 980*x^6 + 240*x^7 + 35*x^8))/(64*x^2*(-1 + x^2)^2);
d[25] = (-3*Sqrt[1 - 4*nu]*(35 + 240*x + 980*x^2 + 1936*x^3 + 2578*x^4 + 1936*x^5 + 980*x^6 + 240*x^7 + 35*x^8))/(64*x^2*(-1 + x^2)^2) + (3*(175 + 480*x - 1820*x^2 + 3872*x^3 - 4134*x^4 + 3872*x^5 - 1820*x^6 + 480*x^7 + 175*x^8))/(64*x^2*(-1 + x^2)^2);
d[26] = (3*(35 - 240*x + 980*x^2 - 1936*x^3 + 2578*x^4 - 1936*x^5 + 980*x^6 - 240*x^7 + 35*x^8))/(64*x^2*(-1 + x^2)^2) + (3*Sqrt[1 - 4*nu]*(35 + 240*x + 980*x^2 + 1936*x^3 + 2578*x^4 + 1936*x^5 + 980*x^6 + 240*x^7 + 35*x^8))/(64*x^2*(-1 + x^2)^2);
d[27] = (3*(35 - 120*x + 500*x^2 - 968*x^3 + 1362*x^4 - 968*x^5 + 500*x^6 - 120*x^7 + 35*x^8))/(16*x^2*(-1 + x^2)^2) + (3*Sqrt[1 - 4*nu]*(35 + 240*x + 980*x^2 + 1936*x^3 + 2578*x^4 + 1936*x^5 + 980*x^6 + 240*x^7 + 35*x^8))/(8*x^2*(-1 + x^2)^2);
d[28] = (3*Sqrt[1 - 4*nu]*(35 + 300*x + 1220*x^2 + 2420*x^3 + 3186*x^4 + 2420*x^5 + 1220*x^6 + 300*x^7 + 35*x^8))/(16*x^2*(-1 + x^2)^2) + (3*(35 + 360*x - 1420*x^2 + 2904*x^3 - 3502*x^4 + 2904*x^5 - 1420*x^6 + 360*x^7 + 35*x^8))/(16*x^2*(-1 + x^2)^2);
d[29] = (-3*(105 + 120*x - 420*x^2 + 968*x^3 - 778*x^4 + 968*x^5 - 420*x^6 + 120*x^7 + 105*x^8))/(32*x^2*(-1 + x^2)^2) - (3*Sqrt[1 - 4*nu]*(105 + 600*x + 2460*x^2 + 4840*x^3 + 6518*x^4 + 4840*x^5 + 2460*x^6 + 600*x^7 + 105*x^8))/(32*x^2*(-1 + x^2)^2);
d[30] = (3*Sqrt[1 - 4*nu]*(60 + 240*x + 304*x^2 - 217*x^3 - 788*x^4 - 889*x^5 + 446*x^7 + 788*x^8 + 198*x^9 - 304*x^10 - 325*x^11 - 60*x^12 + 35*x^13))/(16*x*(-1 + x^2)^5) - (3*(60 - 240*x + 304*x^2 + 7*x^3 - 788*x^4 + 839*x^5 - 1282*x^7 + 788*x^8 - 26*x^9 - 304*x^10 + 155*x^11 - 60*x^12 + 35*x^13))/(16*x*(-1 + x^2)^5);
d[31] = (-3*(35 + 480*x - 2005*x^2 + 2432*x^3 + 457*x^4 - 6304*x^5 + 6369*x^6 - 9027*x^8 + 6304*x^9 - 571*x^10 - 2432*x^11 + 1495*x^12 - 480*x^13 + 175*x^14))/(32*x^2*(-1 + x^2)^5) + (3*Sqrt[1 - 4*nu]*(-35 + 720*x + 2965*x^2 + 3648*x^3 - 2375*x^4 - 9456*x^5 - 10175*x^6 + 6631*x^8 + 9456*x^9 + 2223*x^10 - 3648*x^11 - 3645*x^12 - 720*x^13 + 315*x^14))/(32*x^2*(-1 + x^2)^5);
d[32] = (3*Sqrt[1 - 4*nu]*(-35 + 240*x + 1045*x^2 + 1216*x^3 - 849*x^4 - 3152*x^5 - 3113*x^6 + 2227*x^8 + 3152*x^9 + 811*x^10 - 1216*x^11 - 1215*x^12 - 240*x^13 + 105*x^14))/(16*x^2*(-1 + x^2)^5) - (3*(-35 + 240*x - 875*x^2 + 1216*x^3 + 47*x^4 - 3152*x^5 + 3799*x^6 - 4685*x^8 + 3152*x^9 - 85*x^10 - 1216*x^11 + 705*x^12 - 240*x^13 + 105*x^14))/(16*x^2*(-1 + x^2)^5);
d[33] = (3*Sqrt[1 - 4*nu]*(-5 + 420*x + 1407*x^2 + 1344*x^3 - 1402*x^4 - 4316*x^5 - 3558*x^6 + 864*x^7 + 3903*x^8 + 3564*x^9 + 291*x^10 - 1696*x^11 - 1248*x^12 - 180*x^13 + 100*x^14))/(16*x^2*(-1 + x^2)^5) - (3*(-5 - 120*x + 207*x^2 + 176*x^3 - 1052*x^4 + 376*x^5 + 712*x^6 - 864*x^7 - 1253*x^8 + 376*x^9 - 97*x^10 + 176*x^11 - 218*x^12 - 120*x^13 + 170*x^14))/(16*x^2*(-1 + x^2)^5);
d[34] = (3*Sqrt[1 - 4*nu]*(-65 - 360*x - 997*x^2 - 1040*x^3 + 698*x^4 + 3528*x^5 + 3430*x^6 - 864*x^7 - 4661*x^8 - 2776*x^9 + 375*x^10 + 1392*x^11 + 668*x^12 + 120*x^13 + 40*x^14))/(32*x^2*(-1 + x^2)^5) + (3*(-5 - 240*x + 687*x^2 - 432*x^3 - 1066*x^4 + 1952*x^5 - 966*x^6 - 864*x^7 + 1311*x^8 - 1200*x^9 - 45*x^10 + 784*x^11 - 528*x^12 + 100*x^14))/(32*x^2*(-1 + x^2)^5);
d[35] = (3*(-35 + 85*x^2 + 19*x^4 + 443*x^6 + 443*x^8 + 19*x^10 + 85*x^12 - 35*x^14))/(32*x^2*(-1 + x^2)^5) + (3*Sqrt[1 - 4*nu]*(35 - 85*x^2 - 19*x^4 - 443*x^6 - 443*x^8 - 19*x^10 - 85*x^12 + 35*x^14))/(32*x^2*(-1 + x^2)^5);
d[36] = (3*(35 - 85*x^2 - 19*x^4 - 443*x^6 - 443*x^8 - 19*x^10 - 85*x^12 + 35*x^14))/(32*x^2*(-1 + x^2)^5) + (3*Sqrt[1 - 4*nu]*(35 - 85*x^2 - 19*x^4 - 443*x^6 - 443*x^8 - 19*x^10 - 85*x^12 + 35*x^14))/(32*x^2*(-1 + x^2)^5);
d[37] = (-3*(-5 - 120*x + 207*x^2 + 176*x^3 - 632*x^4 + 376*x^5 + 812*x^6 - 864*x^7 + 419*x^8 + 376*x^9 - 441*x^10 + 176*x^11 + 122*x^12 - 120*x^13 + 30*x^14))/(32*x^2*(-1 + x^2)^5) + (3*Sqrt[1 - 4*nu]*(-5 + 120*x + 207*x^2 - 176*x^3 - 632*x^4 - 376*x^5 + 812*x^6 + 864*x^7 + 419*x^8 - 376*x^9 - 441*x^10 - 176*x^11 + 122*x^12 + 120*x^13 + 30*x^14))/(32*x^2*(-1 + x^2)^5);
d[38] = (3*(65 - 480*x + 1477*x^2 - 1648*x^3 - 1132*x^4 + 5104*x^5 - 5208*x^6 - 864*x^7 + 5553*x^8 - 4352*x^9 + 21*x^10 + 2000*x^11 - 1318*x^12 + 240*x^13 + 30*x^14))/(32*x^2*(-1 + x^2)^5) - (3*Sqrt[1 - 4*nu]*(-5 - 273*x^2 - 784*x^3 - 408*x^4 + 1200*x^5 + 2540*x^6 + 864*x^7 - 1309*x^8 - 1952*x^9 - 665*x^10 + 432*x^11 + 602*x^12 + 240*x^13 + 30*x^14))/(32*x^2*(-1 + x^2)^5);
d[39] = (-3*(-15 + 960*x - 2708*x^2 + 4608*x^3 - 4426*x^4 + 3136*x^5 - 1012*x^6 + 225*x^8))/(128*x^2*(-1 + x^2)^2) - (3*Sqrt[1 - 4*nu]*(-15 - 480*x - 743*x^2 + 704*x^3 + 1917*x^4 + 1504*x^5 - 2955*x^6 - 3456*x^7 - 3741*x^8 + 1504*x^9 + 2299*x^10 + 704*x^11 - 913*x^12 - 480*x^13 + 55*x^14))/(128*x^2*(-1 + x^2)^5);
d[40] = (3*(60 - 240*x + 304*x^2 + 7*x^3 - 788*x^4 + 839*x^5 - 1282*x^7 + 788*x^8 - 26*x^9 - 304*x^10 + 155*x^11 - 60*x^12 + 35*x^13))/(4*x*(-1 + x^2)^5) - (3*Sqrt[1 - 4*nu]*(-35 + 180*x + 805*x^2 + 912*x^3 - 737*x^4 - 2364*x^5 - 2249*x^6 + 1363*x^8 + 2364*x^9 + 699*x^10 - 912*x^11 - 975*x^12 - 180*x^13 + 105*x^14))/(8*x^2*(-1 + x^2)^5);
d[41] = -1/128*(Sqrt[1 - 4*nu]*(105 + 480*x + 1665*x^2 + 2432*x^3 - 1163*x^4 - 6304*x^5 - 8291*x^6 + 4747*x^8 + 6304*x^9 + 1011*x^10 - 2432*x^11 - 2345*x^12 - 480*x^13 + 175*x^14))/(x^2*(-1 + x^2)^5) + (-35 - 480*x + 2005*x^2 - 2432*x^3 - 1927*x^4 + 6304*x^5 - 6719*x^6 + 3175*x^8 - 6304*x^9 + 1775*x^10 + 2432*x^11 - 2685*x^12 + 480*x^13 + 315*x^14)/(128*x^2*(-1 + x^2)^5);
d[42] = (Sqrt[1 - 4*nu]*(-1 + q^2)*(12*x*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 12*q^6*x*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 3*q^2*x*(83 + 147*x - 1444*x^2 - 925*x^3 - 11118*x^4 - 925*x^5 - 1444*x^6 + 147*x^7 + 83*x^8) + 3*q^4*x*(83 + 147*x - 1444*x^2 - 925*x^3 - 11118*x^4 - 925*x^5 - 1444*x^6 + 147*x^7 + 83*x^8) + q*x*(285 + 288*x - 310*x^2 - 1824*x^3 + 14*x^4 - 1824*x^5 - 310*x^6 + 288*x^7 + 285*x^8) + q^5*x*(285 + 288*x - 310*x^2 - 1824*x^3 + 14*x^4 - 1824*x^5 - 310*x^6 + 288*x^7 + 285*x^8) - q^3*(1071 - 252*x + 8583*x^2 + 7744*x^3 + 107130*x^4 + 68008*x^5 + 107130*x^6 + 7744*x^7 + 8583*x^8 - 252*x^9 + 1071*x^10)))/(96*q^4*x*(-1 + x^2)^4) - (-48*x^2*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) - 48*q^8*x^2*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 12*q^2*x^2*(17 + 141*x + 1332*x^2 - 899*x^3 + 11110*x^4 - 899*x^5 + 1332*x^6 + 141*x^7 + 17*x^8) + 12*q^6*x^2*(17 + 141*x + 1332*x^2 - 899*x^3 + 11110*x^4 - 899*x^5 + 1332*x^6 + 141*x^7 + 17*x^8) + 4*q*x^2*(195 - 288*x - 202*x^2 + 1824*x^3 + 50*x^4 + 1824*x^5 - 202*x^6 - 288*x^7 + 195*x^8) + 4*q^7*x^2*(195 - 288*x - 202*x^2 + 1824*x^3 + 50*x^4 + 1824*x^5 - 202*x^6 - 288*x^7 + 195*x^8) + 12*q^3*x*(357 + 19*x + 2965*x^2 - 2930*x^3 + 35062*x^4 - 21822*x^5 + 35062*x^6 - 2930*x^7 + 2965*x^8 + 19*x^9 + 357*x^10) + 12*q^5*x*(357 + 19*x + 2965*x^2 - 2930*x^3 + 35062*x^4 - 21822*x^5 + 35062*x^6 - 2930*x^7 + 2965*x^8 + 19*x^9 + 357*x^10) - 3*q^4*(669 - 3888*x + 11668*x^2 - 79680*x^3 + 266059*x^4 - 813440*x^5 + 946568*x^6 - 813440*x^7 + 266059*x^8 - 79680*x^9 + 11668*x^10 - 3888*x^11 + 669*x^12))/(384*q^4*x^2*(-1 + x^2)^4);
d[43] = (96*x^4*(-1 + x^2)^2 + 64*q*x^3*(-1 + x^2)^2*(3 - 2*x + 3*x^2) + 24*q^6*x^2*(-1 + x^2)^2*(3 + 28*x - 14*x^2 + 28*x^3 + 3*x^4) + 8*q^7*(-1 + x)^2*x*(1 + x)^4*(5 - 16*x + 30*x^2 - 16*x^3 + 5*x^4) + 96*q^5*x^2*(-1 + x^2)^2*(15 - 14*x + 38*x^2 - 14*x^3 + 15*x^4) + 24*q^2*x^2*(-1 + x^2)^2*(19 - 12*x + 50*x^2 - 12*x^3 + 19*x^4) - 6*q^8*x*(-1 + x^2)^2*(5 + 3*x^2 + 3*x^4 + 5*x^6) + 24*q^3*x*(-1 + x^2)^2*(15 - 38*x + 121*x^2 - 100*x^3 + 121*x^4 - 38*x^5 + 15*x^6) + q^4*(-105 + 506*x - 1020*x^2 + 7010*x^3 - 28991*x^4 + 69284*x^5 - 94904*x^6 + 69284*x^7 - 28991*x^8 + 7010*x^9 - 1020*x^10 + 506*x^11 - 105*x^12))/(32*q^4*x*(-1 + x^2)^4) - (Sqrt[1 - 4*nu]*(96*x^4*(-1 + x^2)^2 + 64*q*x^3*(-1 + x^2)^2*(3 + 2*x + 3*x^2) + 24*q^6*x^2*(-1 + x^2)^2*(3 - 28*x - 14*x^2 - 28*x^3 + 3*x^4) + 8*q^7*(-1 + x)^4*x*(1 + x)^2*(5 + 16*x + 30*x^2 + 16*x^3 + 5*x^4) - 96*q^5*x^2*(-1 + x^2)^2*(15 + 14*x + 38*x^2 + 14*x^3 + 15*x^4) + 24*q^2*x^2*(-1 + x^2)^2*(19 + 12*x + 50*x^2 + 12*x^3 + 19*x^4) + 6*q^8*x*(-1 + x^2)^2*(5 + 3*x^2 + 3*x^4 + 5*x^6) + 24*q^3*x*(-1 + x^2)^2*(15 + 38*x + 121*x^2 + 100*x^3 + 121*x^4 + 38*x^5 + 15*x^6) - q^4*(105 + 506*x + 1020*x^2 + 7010*x^3 + 28991*x^4 + 69284*x^5 + 94904*x^6 + 69284*x^7 + 28991*x^8 + 7010*x^9 + 1020*x^10 + 506*x^11 + 105*x^12)))/(32*q^4*x*(-1 + x^2)^4);
d[44] = (96*q^8*x^4*(-1 + x^2)^2 + 64*q^7*x^3*(-1 + x^2)^2*(3 - 2*x + 3*x^2) + 24*q^2*x^2*(-1 + x^2)^2*(3 + 28*x - 14*x^2 + 28*x^3 + 3*x^4) + 8*q*(-1 + x)^2*x*(1 + x)^4*(5 - 16*x + 30*x^2 - 16*x^3 + 5*x^4) + 96*q^3*x^2*(-1 + x^2)^2*(15 - 14*x + 38*x^2 - 14*x^3 + 15*x^4) + 24*q^6*x^2*(-1 + x^2)^2*(19 - 12*x + 50*x^2 - 12*x^3 + 19*x^4) - 6*x*(-1 + x^2)^2*(5 + 3*x^2 + 3*x^4 + 5*x^6) + 24*q^5*x*(-1 + x^2)^2*(15 - 38*x + 121*x^2 - 100*x^3 + 121*x^4 - 38*x^5 + 15*x^6) + q^4*(-105 + 506*x - 1020*x^2 + 7010*x^3 - 28991*x^4 + 69284*x^5 - 94904*x^6 + 69284*x^7 - 28991*x^8 + 7010*x^9 - 1020*x^10 + 506*x^11 - 105*x^12))/(32*q^4*x^2*(-1 + x^2)^4) + (Sqrt[1 - 4*nu]*(96*q^8*x^4*(-1 + x^2)^2 + 64*q^7*x^3*(-1 + x^2)^2*(3 + 2*x + 3*x^2) + 24*q^2*x^2*(-1 + x^2)^2*(3 - 28*x - 14*x^2 - 28*x^3 + 3*x^4) + 8*q*(-1 + x)^4*x*(1 + x)^2*(5 + 16*x + 30*x^2 + 16*x^3 + 5*x^4) - 96*q^3*x^2*(-1 + x^2)^2*(15 + 14*x + 38*x^2 + 14*x^3 + 15*x^4) + 24*q^6*x^2*(-1 + x^2)^2*(19 + 12*x + 50*x^2 + 12*x^3 + 19*x^4) + 6*x*(-1 + x^2)^2*(5 + 3*x^2 + 3*x^4 + 5*x^6) + 24*q^5*x*(-1 + x^2)^2*(15 + 38*x + 121*x^2 + 100*x^3 + 121*x^4 + 38*x^5 + 15*x^6) - q^4*(105 + 506*x + 1020*x^2 + 7010*x^3 + 28991*x^4 + 69284*x^5 + 94904*x^6 + 69284*x^7 + 28991*x^8 + 7010*x^9 + 1020*x^10 + 506*x^11 + 105*x^12)))/(32*q^4*x^2*(-1 + x^2)^4);
d[45] = -1/32*(96*q^8*x^4*(-1 + x^2)^2 + 64*q^7*x^3*(-1 + x^2)^2*(3 - 2*x + 3*x^2) + 24*q^2*x^2*(-1 + x^2)^2*(3 + 28*x - 14*x^2 + 28*x^3 + 3*x^4) + 8*q*(-1 + x)^2*x*(1 + x)^4*(5 - 16*x + 30*x^2 - 16*x^3 + 5*x^4) + 96*q^3*x^2*(-1 + x^2)^2*(15 - 14*x + 38*x^2 - 14*x^3 + 15*x^4) + 24*q^6*x^2*(-1 + x^2)^2*(19 - 12*x + 50*x^2 - 12*x^3 + 19*x^4) - 6*x*(-1 + x^2)^2*(5 + 3*x^2 + 3*x^4 + 5*x^6) + 24*q^5*x*(-1 + x^2)^2*(15 - 38*x + 121*x^2 - 100*x^3 + 121*x^4 - 38*x^5 + 15*x^6) + q^4*(-105 + 506*x - 1020*x^2 + 7010*x^3 - 28991*x^4 + 69284*x^5 - 94904*x^6 + 69284*x^7 - 28991*x^8 + 7010*x^9 - 1020*x^10 + 506*x^11 - 105*x^12))/(q^4*x*(-1 + x^2)^4) - (Sqrt[1 - 4*nu]*(96*q^8*x^4*(-1 + x^2)^2 + 64*q^7*x^3*(-1 + x^2)^2*(3 + 2*x + 3*x^2) + 24*q^2*x^2*(-1 + x^2)^2*(3 - 28*x - 14*x^2 - 28*x^3 + 3*x^4) + 8*q*(-1 + x)^4*x*(1 + x)^2*(5 + 16*x + 30*x^2 + 16*x^3 + 5*x^4) - 96*q^3*x^2*(-1 + x^2)^2*(15 + 14*x + 38*x^2 + 14*x^3 + 15*x^4) + 24*q^6*x^2*(-1 + x^2)^2*(19 + 12*x + 50*x^2 + 12*x^3 + 19*x^4) + 6*x*(-1 + x^2)^2*(5 + 3*x^2 + 3*x^4 + 5*x^6) + 24*q^5*x*(-1 + x^2)^2*(15 + 38*x + 121*x^2 + 100*x^3 + 121*x^4 + 38*x^5 + 15*x^6) - q^4*(105 + 506*x + 1020*x^2 + 7010*x^3 + 28991*x^4 + 69284*x^5 + 94904*x^6 + 69284*x^7 + 28991*x^8 + 7010*x^9 + 1020*x^10 + 506*x^11 + 105*x^12)))/(32*q^4*x*(-1 + x^2)^4);
d[46] = (-(q^4*(-1 + x^2)^3*(23 - 144*x - 255*x^2 - 528*x^3 - 255*x^4 - 144*x^5 + 23*x^6)) - 3*q^8*x^3*(8 + 15*x - 24*x^2 - 28*x^3 + 24*x^4 + 24*x^5 - 8*x^6 - 12*x^7 + 5*x^9) + 3*(5 - 12*x^2 - 8*x^3 + 24*x^4 + 24*x^5 - 28*x^6 - 24*x^7 + 15*x^8 + 8*x^9) + 4*q^7*x^2*(-12 - 22*x + 39*x^2 + 36*x^3 - 28*x^4 - 24*x^5 + 8*x^7 - 6*x^9 + 5*x^10) + 4*q*(-5 + 6*x - 8*x^3 + 24*x^5 + 28*x^6 - 36*x^7 - 39*x^8 + 22*x^9 + 12*x^10) + 6*q^2*x*(-25 + x + 23*x^2 + 8*x^3 + 26*x^4 + 18*x^5 - 14*x^6 - 56*x^7 - 37*x^8 + 33*x^9 + 19*x^10) + 6*q^6*x*(-19 - 33*x + 37*x^2 + 56*x^3 + 14*x^4 - 18*x^5 - 26*x^6 - 8*x^7 - 23*x^8 - x^9 + 25*x^10) + 6*q^3*(-15 - 22*x - 54*x^2 + 14*x^3 + 133*x^4 + 68*x^5 - 36*x^6 - 68*x^7 - 37*x^8 - 14*x^9 - 14*x^10 + 22*x^11 + 15*x^12) + 6*q^5*(-15 - 22*x + 14*x^2 + 14*x^3 + 37*x^4 + 68*x^5 + 36*x^6 - 68*x^7 - 133*x^8 - 14*x^9 + 54*x^10 + 22*x^11 + 15*x^12))/(16*q^4*x*(-1 + x^2)^5) - (Sqrt[1 - 4*nu]*(3*q^8*x^3*(8 + 15*x - 24*x^2 - 28*x^3 + 24*x^4 + 24*x^5 - 8*x^6 - 12*x^7 + 5*x^9) + 3*(5 - 12*x^2 - 8*x^3 + 24*x^4 + 24*x^5 - 28*x^6 - 24*x^7 + 15*x^8 + 8*x^9) + 4*q^7*x^2*(12 + 38*x - 9*x^2 - 84*x^3 - 28*x^4 + 72*x^5 + 48*x^6 - 24*x^7 - 24*x^8 + 6*x^9 + 5*x^10) + 4*q*(5 + 6*x - 24*x^2 - 24*x^3 + 48*x^4 + 72*x^5 - 28*x^6 - 84*x^7 - 9*x^8 + 38*x^9 + 12*x^10) - 6*q^6*x*(-19 - 57*x - 23*x^2 + 104*x^3 + 134*x^4 - 18*x^5 - 122*x^6 - 56*x^7 + 9*x^8 + 23*x^9 + 13*x^10) + 6*q^2*x*(-13 - 23*x - 9*x^2 + 56*x^3 + 122*x^4 + 18*x^5 - 134*x^6 - 104*x^7 + 23*x^8 + 57*x^9 + 19*x^10) - 6*q^5*(-15 - 98*x - 166*x^2 + 42*x^3 + 357*x^4 + 364*x^5 - 36*x^6 - 364*x^7 - 261*x^8 - 42*x^9 + 98*x^10 + 98*x^11 + 15*x^12) + 6*q^3*(-15 - 98*x - 98*x^2 + 42*x^3 + 261*x^4 + 364*x^5 + 36*x^6 - 364*x^7 - 357*x^8 - 42*x^9 + 166*x^10 + 98*x^11 + 15*x^12) + q^4*(353 + 804*x - 468*x^2 - 2012*x^3 - 1677*x^4 + 1224*x^5 + 3576*x^6 + 1224*x^7 - 1677*x^8 - 2012*x^9 - 468*x^10 + 804*x^11 + 353*x^12)))/(16*q^4*x*(-1 + x^2)^5);
d[47] = (-(q^4*(-1 + x^2)^3*(23 - 144*x - 255*x^2 - 528*x^3 - 255*x^4 - 144*x^5 + 23*x^6)) - 3*x^3*(8 + 15*x - 24*x^2 - 28*x^3 + 24*x^4 + 24*x^5 - 8*x^6 - 12*x^7 + 5*x^9) + 3*q^8*(5 - 12*x^2 - 8*x^3 + 24*x^4 + 24*x^5 - 28*x^6 - 24*x^7 + 15*x^8 + 8*x^9) + 4*q*x^2*(-12 - 22*x + 39*x^2 + 36*x^3 - 28*x^4 - 24*x^5 + 8*x^7 - 6*x^9 + 5*x^10) + 4*q^7*(-5 + 6*x - 8*x^3 + 24*x^5 + 28*x^6 - 36*x^7 - 39*x^8 + 22*x^9 + 12*x^10) + 6*q^6*x*(-25 + x + 23*x^2 + 8*x^3 + 26*x^4 + 18*x^5 - 14*x^6 - 56*x^7 - 37*x^8 + 33*x^9 + 19*x^10) + 6*q^2*x*(-19 - 33*x + 37*x^2 + 56*x^3 + 14*x^4 - 18*x^5 - 26*x^6 - 8*x^7 - 23*x^8 - x^9 + 25*x^10) + 6*q^5*(-15 - 22*x - 54*x^2 + 14*x^3 + 133*x^4 + 68*x^5 - 36*x^6 - 68*x^7 - 37*x^8 - 14*x^9 - 14*x^10 + 22*x^11 + 15*x^12) + 6*q^3*(-15 - 22*x + 14*x^2 + 14*x^3 + 37*x^4 + 68*x^5 + 36*x^6 - 68*x^7 - 133*x^8 - 14*x^9 + 54*x^10 + 22*x^11 + 15*x^12))/(16*q^4*x*(-1 + x^2)^5) + (Sqrt[1 - 4*nu]*(3*x^3*(8 + 15*x - 24*x^2 - 28*x^3 + 24*x^4 + 24*x^5 - 8*x^6 - 12*x^7 + 5*x^9) + 3*q^8*(5 - 12*x^2 - 8*x^3 + 24*x^4 + 24*x^5 - 28*x^6 - 24*x^7 + 15*x^8 + 8*x^9) + 4*q*x^2*(12 + 38*x - 9*x^2 - 84*x^3 - 28*x^4 + 72*x^5 + 48*x^6 - 24*x^7 - 24*x^8 + 6*x^9 + 5*x^10) + 4*q^7*(5 + 6*x - 24*x^2 - 24*x^3 + 48*x^4 + 72*x^5 - 28*x^6 - 84*x^7 - 9*x^8 + 38*x^9 + 12*x^10) - 6*q^2*x*(-19 - 57*x - 23*x^2 + 104*x^3 + 134*x^4 - 18*x^5 - 122*x^6 - 56*x^7 + 9*x^8 + 23*x^9 + 13*x^10) + 6*q^6*x*(-13 - 23*x - 9*x^2 + 56*x^3 + 122*x^4 + 18*x^5 - 134*x^6 - 104*x^7 + 23*x^8 + 57*x^9 + 19*x^10) - 6*q^3*(-15 - 98*x - 166*x^2 + 42*x^3 + 357*x^4 + 364*x^5 - 36*x^6 - 364*x^7 - 261*x^8 - 42*x^9 + 98*x^10 + 98*x^11 + 15*x^12) + 6*q^5*(-15 - 98*x - 98*x^2 + 42*x^3 + 261*x^4 + 364*x^5 + 36*x^6 - 364*x^7 - 357*x^8 - 42*x^9 + 166*x^10 + 98*x^11 + 15*x^12) + q^4*(353 + 804*x - 468*x^2 - 2012*x^3 - 1677*x^4 + 1224*x^5 + 3576*x^6 + 1224*x^7 - 1677*x^8 - 2012*x^9 - 468*x^10 + 804*x^11 + 353*x^12)))/(16*q^4*x*(-1 + x^2)^5);
d[48] = (Sqrt[1 - 4*nu]*(-96*q^11*x^4*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 24*x^3*(-15 + x^2 + 14*x^4 + 14*x^6 + x^8 - 15*x^10) - 16*q^10*x^3*(135 + 210*x + 273*x^2 - 224*x^3 - 1176*x^4 + 28*x^5 - 1176*x^6 - 224*x^7 + 273*x^8 + 210*x^9 + 135*x^10) - 8*q*x^2*(45 + 105*x + 450*x^2 - 7*x^3 - 837*x^4 - 98*x^5 - 852*x^6 - 98*x^7 - 837*x^8 - 7*x^9 + 450*x^10 + 105*x^11 + 45*x^12) - 4*q^9*x^2*(225 + 1260*x + 3390*x^2 + 2644*x^3 - 16817*x^4 - 11584*x^5 - 78044*x^6 - 11584*x^7 - 16817*x^8 + 2644*x^9 + 3390*x^10 + 1260*x^11 + 225*x^12) + 2*q^6*x*(-1455 + 10810*x + 84923*x^2 + 143668*x^3 + 923401*x^4 + 875526*x^5 + 3068139*x^6 + 2019608*x^7 + 3068139*x^8 + 875526*x^9 + 923401*x^10 + 143668*x^11 + 84923*x^12 + 10810*x^13 - 1455*x^14) + 2*q^7*x*(-105 + 2778*x + 1481*x^2 + 128608*x^3 + 188555*x^4 + 1259702*x^5 + 998933*x^6 + 2252832*x^7 + 998933*x^8 + 1259702*x^9 + 188555*x^10 + 128608*x^11 + 1481*x^12 + 2778*x^13 - 105*x^14) - 2*q^2*x*(45 + 420*x + 2715*x^2 + 4248*x^3 - 3055*x^4 - 8068*x^5 - 56537*x^6 - 8560*x^7 - 56537*x^8 - 8068*x^9 - 3055*x^10 + 4248*x^11 + 2715*x^12 + 420*x^13 + 45*x^14) - 2*q^8*x*(45 + 1050*x - 285*x^2 + 13964*x^3 - 81607*x^4 - 89082*x^5 - 712265*x^6 - 457048*x^7 - 712265*x^8 - 89082*x^9 - 81607*x^10 + 13964*x^11 - 285*x^12 + 1050*x^13 + 45*x^14) + 4*q^4*x*(60 - 1579*x + 6471*x^2 + 3132*x^3 + 136803*x^4 + 145891*x^5 + 765978*x^6 + 520728*x^7 + 765978*x^8 + 145891*x^9 + 136803*x^10 + 3132*x^11 + 6471*x^12 - 1579*x^13 + 60*x^14) - 2*q^3*x*(105 + 588*x + 5871*x^2 - 3972*x^3 - 9715*x^4 - 201148*x^5 - 159077*x^6 - 537112*x^7 - 159077*x^8 - 201148*x^9 - 9715*x^10 - 3972*x^11 + 5871*x^12 + 588*x^13 + 105*x^14) + q^5*(-315 + 882*x + 21302*x^2 + 32890*x^3 + 449856*x^4 + 605990*x^5 + 3603146*x^6 + 2957550*x^7 + 6462454*x^8 + 2957550*x^9 + 3603146*x^10 + 605990*x^11 + 449856*x^12 + 32890*x^13 + 21302*x^14 + 882*x^15 - 315*x^16)))/(96*q^4*(1 + q)*x^3*(-1 + x^2)^5) - (96*q^11*x^4*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) - 24*x^3*(-15 + x^2 + 14*x^4 + 14*x^6 + x^8 - 15*x^10) + 16*q^10*x^3*(135 - 210*x + 273*x^2 + 224*x^3 - 1176*x^4 - 28*x^5 - 1176*x^6 + 224*x^7 + 273*x^8 - 210*x^9 + 135*x^10) + 8*q*x^2*(45 - 105*x + 450*x^2 + 7*x^3 - 837*x^4 + 98*x^5 - 852*x^6 + 98*x^7 - 837*x^8 + 7*x^9 + 450*x^10 - 105*x^11 + 45*x^12) + 4*q^9*x^2*(225 - 1260*x + 3390*x^2 - 2644*x^3 - 16817*x^4 + 11584*x^5 - 78044*x^6 + 11584*x^7 - 16817*x^8 - 2644*x^9 + 3390*x^10 - 1260*x^11 + 225*x^12) - 2*q^8*x*(-45 + 1050*x + 285*x^2 + 13964*x^3 + 81607*x^4 - 89082*x^5 + 712265*x^6 - 457048*x^7 + 712265*x^8 - 89082*x^9 + 81607*x^10 + 13964*x^11 + 285*x^12 + 1050*x^13 - 45*x^14) + 2*q^2*x*(45 - 420*x + 2715*x^2 - 4248*x^3 - 3055*x^4 + 8068*x^5 - 56537*x^6 + 8560*x^7 - 56537*x^8 + 8068*x^9 - 3055*x^10 - 4248*x^11 + 2715*x^12 - 420*x^13 + 45*x^14) - 4*q^4*x*(60 + 1579*x + 6471*x^2 - 3132*x^3 + 136803*x^4 - 145891*x^5 + 765978*x^6 - 520728*x^7 + 765978*x^8 - 145891*x^9 + 136803*x^10 - 3132*x^11 + 6471*x^12 + 1579*x^13 + 60*x^14) - 2*q^3*x*(105 - 588*x + 5871*x^2 + 3972*x^3 - 9715*x^4 + 201148*x^5 - 159077*x^6 + 537112*x^7 - 159077*x^8 + 201148*x^9 - 9715*x^10 + 3972*x^11 + 5871*x^12 - 588*x^13 + 105*x^14) - 2*q^7*x*(105 + 2778*x - 1481*x^2 + 128608*x^3 - 188555*x^4 + 1259702*x^5 - 998933*x^6 + 2252832*x^7 - 998933*x^8 + 1259702*x^9 - 188555*x^10 + 128608*x^11 - 1481*x^12 + 2778*x^13 + 105*x^14) + 2*q^6*x*(1455 + 10810*x - 84923*x^2 + 143668*x^3 - 923401*x^4 + 875526*x^5 - 3068139*x^6 + 2019608*x^7 - 3068139*x^8 + 875526*x^9 - 923401*x^10 + 143668*x^11 - 84923*x^12 + 10810*x^13 + 1455*x^14) + q^5*(315 + 882*x - 21302*x^2 + 32890*x^3 - 449856*x^4 + 605990*x^5 - 3603146*x^6 + 2957550*x^7 - 6462454*x^8 + 2957550*x^9 - 3603146*x^10 + 605990*x^11 - 449856*x^12 + 32890*x^13 - 21302*x^14 + 882*x^15 + 315*x^16))/(96*(-1 + q)*q^4*x^3*(-1 + x^2)^5);
d[49] = (Gamma*(1 + q)^2*(48*x^3 + 48*q^6*x^3 + 8*q*x^2*(9 - 14*x + 9*x^2) + 8*q^5*x^2*(9 - 14*x + 9*x^2) + 2*q^2*x*(99 - 92*x + 314*x^2 - 92*x^3 + 99*x^4) + 2*q^4*x*(99 - 92*x + 314*x^2 - 92*x^3 + 99*x^4) + q^3*(87 - 606*x + 1273*x^2 - 1700*x^3 + 1273*x^4 - 606*x^5 + 87*x^6)))/(16*q^4*x*(-1 + x^2)^2) + (Gamma*Sqrt[1 - 4*nu]*(-1 + q)*(1 + q)*(48*x^3 + 48*q^6*x^3 + 8*q*x^2*(9 + 14*x + 9*x^2) + 8*q^5*x^2*(9 + 14*x + 9*x^2) + 2*q^2*x*(99 + 92*x + 314*x^2 + 92*x^3 + 99*x^4) + 2*q^4*x*(99 + 92*x + 314*x^2 + 92*x^3 + 99*x^4) + q^3*(87 + 606*x + 1273*x^2 + 1700*x^3 + 1273*x^4 + 606*x^5 + 87*x^6)))/(16*q^4*x*(-1 + x^2)^2);
d[50] = -1/24*(Gamma^2*Sqrt[1 - 4*nu]*(1 + q)*(72*x^3*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 144*q^10*x^3*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 6*q*x^2*(375 + 420*x + 363*x^2 - 448*x^3 - 2274*x^4 + 56*x^5 - 2274*x^6 - 448*x^7 + 363*x^8 + 420*x^9 + 375*x^10) + 6*q^9*x^2*(435 + 840*x + 879*x^2 - 896*x^3 - 4386*x^4 + 112*x^5 - 4386*x^6 - 896*x^7 + 879*x^8 + 840*x^9 + 435*x^10) + 6*q^2*x*(135 + 875*x + 1904*x^2 + 895*x^3 - 8623*x^4 - 5610*x^5 - 40592*x^6 - 5610*x^7 - 8623*x^8 + 895*x^9 + 1904*x^10 + 875*x^11 + 135*x^12) + 6*q^8*x*(135 + 1015*x + 2452*x^2 + 2147*x^3 - 14447*x^4 - 10842*x^5 - 74584*x^6 - 10842*x^7 - 14447*x^8 + 2147*x^9 + 2452*x^10 + 1015*x^11 + 135*x^12) + 2*q^7*x*(945 - 1923*x + 14296*x^2 - 97407*x^3 - 116185*x^4 - 944382*x^5 - 659808*x^6 - 944382*x^7 - 116185*x^8 - 97407*x^9 + 14296*x^10 - 1923*x^11 + 945*x^12) + 2*q^3*x*(945 + 1707*x + 12020*x^2 - 55089*x^3 - 68441*x^4 - 575610*x^5 - 354456*x^6 - 575610*x^7 - 68441*x^8 - 55089*x^9 + 12020*x^10 + 1707*x^11 + 945*x^12) - q^6*x*(3213 + 7530*x + 263464*x^2 + 411858*x^3 + 2737835*x^4 + 2285508*x^5 + 4944192*x^6 + 2285508*x^7 + 2737835*x^8 + 411858*x^9 + 263464*x^10 + 7530*x^11 + 3213*x^12) - q^4*x*(6777 - 6630*x + 173360*x^2 + 241938*x^3 + 2027647*x^4 + 1746132*x^5 + 3984816*x^6 + 1746132*x^7 + 2027647*x^8 + 241938*x^9 + 173360*x^10 - 6630*x^11 + 6777*x^12) + 9*q^5*(315 - 1512*x - 13325*x^2 - 21608*x^3 - 156379*x^4 - 154936*x^5 - 581715*x^6 - 405744*x^7 - 581715*x^8 - 154936*x^9 - 156379*x^10 - 21608*x^11 - 13325*x^12 - 1512*x^13 + 315*x^14)))/(q^3*x^2*(-1 + x^2)^5) - (Gamma^2*(1 + q)^2*(72*x^3*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 144*q^10*x^3*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 6*q*x^2*(375 - 420*x + 363*x^2 + 448*x^3 - 2274*x^4 - 56*x^5 - 2274*x^6 + 448*x^7 + 363*x^8 - 420*x^9 + 375*x^10) + 6*q^9*x^2*(435 - 840*x + 879*x^2 + 896*x^3 - 4386*x^4 - 112*x^5 - 4386*x^6 + 896*x^7 + 879*x^8 - 840*x^9 + 435*x^10) + q^6*x*(-3213 + 7530*x - 263464*x^2 + 411858*x^3 - 2737835*x^4 + 2285508*x^5 - 4944192*x^6 + 2285508*x^7 - 2737835*x^8 + 411858*x^9 - 263464*x^10 + 7530*x^11 - 3213*x^12) + 6*q^8*x*(135 - 1015*x + 2452*x^2 - 2147*x^3 - 14447*x^4 + 10842*x^5 - 74584*x^6 + 10842*x^7 - 14447*x^8 - 2147*x^9 + 2452*x^10 - 1015*x^11 + 135*x^12) + 6*q^2*x*(135 - 875*x + 1904*x^2 - 895*x^3 - 8623*x^4 + 5610*x^5 - 40592*x^6 + 5610*x^7 - 8623*x^8 - 895*x^9 + 1904*x^10 - 875*x^11 + 135*x^12) - 2*q^3*x*(945 - 1707*x + 12020*x^2 + 55089*x^3 - 68441*x^4 + 575610*x^5 - 354456*x^6 + 575610*x^7 - 68441*x^8 + 55089*x^9 + 12020*x^10 - 1707*x^11 + 945*x^12) - 2*q^7*x*(945 + 1923*x + 14296*x^2 + 97407*x^3 - 116185*x^4 + 944382*x^5 - 659808*x^6 + 944382*x^7 - 116185*x^8 + 97407*x^9 + 14296*x^10 + 1923*x^11 + 945*x^12) - q^4*x*(6777 + 6630*x + 173360*x^2 - 241938*x^3 + 2027647*x^4 - 1746132*x^5 + 3984816*x^6 - 1746132*x^7 + 2027647*x^8 - 241938*x^9 + 173360*x^10 + 6630*x^11 + 6777*x^12) + 9*q^5*(315 + 1512*x - 13325*x^2 + 21608*x^3 - 156379*x^4 + 154936*x^5 - 581715*x^6 + 405744*x^7 - 581715*x^8 + 154936*x^9 - 156379*x^10 + 21608*x^11 - 13325*x^12 + 1512*x^13 + 315*x^14)))/(24*(-1 + q)*q^3*x^2*(-1 + x^2)^5);
d[51] = -1/48*(Gamma^2*Sqrt[1 - 4*nu]*(1 + q)*(48*x^3*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 336*q^10*x^3*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 4*q*x^2*(765 + 420*x + 249*x^2 - 448*x^3 - 2550*x^4 + 56*x^5 - 2550*x^6 - 448*x^7 + 249*x^8 + 420*x^9 + 765*x^10) + 4*q^9*x^2*(1125 + 2940*x + 3345*x^2 - 3136*x^3 - 15222*x^4 + 392*x^5 - 15222*x^6 - 3136*x^7 + 3345*x^8 + 2940*x^9 + 1125*x^10) + 4*q^6*x*(372 - 8975*x - 135838*x^2 - 227627*x^3 - 1344412*x^4 - 1100486*x^5 - 2335604*x^6 - 1100486*x^7 - 1344412*x^8 - 227627*x^9 - 135838*x^10 - 8975*x^11 + 372*x^12) + 2*q^2*x*(585 + 3570*x + 7974*x^2 + 1258*x^3 - 25961*x^4 - 12508*x^5 - 97292*x^6 - 12508*x^7 - 25961*x^8 + 1258*x^9 + 7974*x^10 + 3570*x^11 + 585*x^12) + 2*q^8*x*(585 + 5250*x + 14550*x^2 + 16282*x^3 - 95849*x^4 - 75292*x^5 - 505196*x^6 - 75292*x^7 - 95849*x^8 + 16282*x^9 + 14550*x^10 + 5250*x^11 + 585*x^12) + 2*q^7*x*(1365 - 9054*x + 27046*x^2 - 217526*x^3 - 257941*x^4 - 2045164*x^5 - 1497804*x^6 - 2045164*x^7 - 257941*x^8 - 217526*x^9 + 27046*x^10 - 9054*x^11 + 1365*x^12) + 2*q^3*x*(1365 + 5466*x + 17942*x^2 - 48254*x^3 - 66965*x^4 - 570076*x^5 - 276396*x^6 - 570076*x^7 - 66965*x^8 - 48254*x^9 + 17942*x^10 + 5466*x^11 + 1365*x^12) - 4*q^4*x*(3192 - 5185*x + 45734*x^2 + 57707*x^3 + 634224*x^4 + 561110*x^5 + 1376228*x^6 + 561110*x^7 + 634224*x^8 + 57707*x^9 + 45734*x^10 - 5185*x^11 + 3192*x^12) + q^5*(4095 - 19026*x - 183557*x^2 - 277344*x^3 - 2158891*x^4 - 2177566*x^5 - 8740815*x^6 - 6237280*x^7 - 8740815*x^8 - 2177566*x^9 - 2158891*x^10 - 277344*x^11 - 183557*x^12 - 19026*x^13 + 4095*x^14)))/(q^4*x^2*(-1 + x^2)^5) - (Gamma^2*(1 + q)^2*(48*x^3*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 336*q^10*x^3*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 4*q*x^2*(765 - 420*x + 249*x^2 + 448*x^3 - 2550*x^4 - 56*x^5 - 2550*x^6 + 448*x^7 + 249*x^8 - 420*x^9 + 765*x^10) + 4*q^9*x^2*(1125 - 2940*x + 3345*x^2 + 3136*x^3 - 15222*x^4 - 392*x^5 - 15222*x^6 + 3136*x^7 + 3345*x^8 - 2940*x^9 + 1125*x^10) + 4*q^6*x*(372 + 8975*x - 135838*x^2 + 227627*x^3 - 1344412*x^4 + 1100486*x^5 - 2335604*x^6 + 1100486*x^7 - 1344412*x^8 + 227627*x^9 - 135838*x^10 + 8975*x^11 + 372*x^12) + 2*q^8*x*(585 - 5250*x + 14550*x^2 - 16282*x^3 - 95849*x^4 + 75292*x^5 - 505196*x^6 + 75292*x^7 - 95849*x^8 - 16282*x^9 + 14550*x^10 - 5250*x^11 + 585*x^12) + 2*q^2*x*(585 - 3570*x + 7974*x^2 - 1258*x^3 - 25961*x^4 + 12508*x^5 - 97292*x^6 + 12508*x^7 - 25961*x^8 - 1258*x^9 + 7974*x^10 - 3570*x^11 + 585*x^12) - 2*q^3*x*(1365 - 5466*x + 17942*x^2 + 48254*x^3 - 66965*x^4 + 570076*x^5 - 276396*x^6 + 570076*x^7 - 66965*x^8 + 48254*x^9 + 17942*x^10 - 5466*x^11 + 1365*x^12) - 2*q^7*x*(1365 + 9054*x + 27046*x^2 + 217526*x^3 - 257941*x^4 + 2045164*x^5 - 1497804*x^6 + 2045164*x^7 - 257941*x^8 + 217526*x^9 + 27046*x^10 + 9054*x^11 + 1365*x^12) - 4*q^4*x*(3192 + 5185*x + 45734*x^2 - 57707*x^3 + 634224*x^4 - 561110*x^5 + 1376228*x^6 - 561110*x^7 + 634224*x^8 - 57707*x^9 + 45734*x^10 + 5185*x^11 + 3192*x^12) + q^5*(4095 + 19026*x - 183557*x^2 + 277344*x^3 - 2158891*x^4 + 2177566*x^5 - 8740815*x^6 + 6237280*x^7 - 8740815*x^8 + 2177566*x^9 - 2158891*x^10 + 277344*x^11 - 183557*x^12 + 19026*x^13 + 4095*x^14)))/(48*(-1 + q)*q^4*x^2*(-1 + x^2)^5);
d[52] = -1/12*(Gamma^4*Sqrt[1 - 4*nu]*(1 + q)^3*(12*x^2*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 12*q^8*x^2*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 2*q*x*(45 + 210*x + 213*x^2 - 224*x^3 - 1026*x^4 + 28*x^5 - 1026*x^6 - 224*x^7 + 213*x^8 + 210*x^9 + 45*x^10) + 2*q^7*x*(45 + 210*x + 213*x^2 - 224*x^3 - 1026*x^4 + 28*x^5 - 1026*x^6 - 224*x^7 + 213*x^8 + 210*x^9 + 45*x^10) + 2*q^2*x*(105 + 378*x + 521*x^2 - 2936*x^3 - 2546*x^4 - 17156*x^5 - 2546*x^6 - 2936*x^7 + 521*x^8 + 378*x^9 + 105*x^10) + 2*q^6*x*(105 + 378*x + 521*x^2 - 2936*x^3 - 2546*x^4 - 17156*x^5 - 2546*x^6 - 2936*x^7 + 521*x^8 + 378*x^9 + 105*x^10) - 2*q^3*x*(435 - 626*x + 6127*x^2 + 8008*x^3 + 63326*x^4 + 51284*x^5 + 63326*x^6 + 8008*x^7 + 6127*x^8 - 626*x^9 + 435*x^10) - 2*q^5*x*(435 - 626*x + 6127*x^2 + 8008*x^3 + 63326*x^4 + 51284*x^5 + 63326*x^6 + 8008*x^7 + 6127*x^8 - 626*x^9 + 435*x^10) + q^4*(315 - 1512*x - 11900*x^2 - 22600*x^3 - 119971*x^4 - 100304*x^5 - 208440*x^6 - 100304*x^7 - 119971*x^8 - 22600*x^9 - 11900*x^10 - 1512*x^11 + 315*x^12)))/(q^2*x*(-1 + x^2)^5) - (Gamma^4*(1 + q)^4*(12*x^2*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 12*q^8*x^2*(-1 + x^2)^2*(15 + 14*x^2 + 15*x^4) + 2*q*x*(45 - 210*x + 213*x^2 + 224*x^3 - 1026*x^4 - 28*x^5 - 1026*x^6 + 224*x^7 + 213*x^8 - 210*x^9 + 45*x^10) + 2*q^7*x*(45 - 210*x + 213*x^2 + 224*x^3 - 1026*x^4 - 28*x^5 - 1026*x^6 + 224*x^7 + 213*x^8 - 210*x^9 + 45*x^10) - 2*q^2*x*(105 - 378*x + 521*x^2 + 2936*x^3 - 2546*x^4 + 17156*x^5 - 2546*x^6 + 2936*x^7 + 521*x^8 - 378*x^9 + 105*x^10) - 2*q^6*x*(105 - 378*x + 521*x^2 + 2936*x^3 - 2546*x^4 + 17156*x^5 - 2546*x^6 + 2936*x^7 + 521*x^8 - 378*x^9 + 105*x^10) - 2*q^3*x*(435 + 626*x + 6127*x^2 - 8008*x^3 + 63326*x^4 - 51284*x^5 + 63326*x^6 - 8008*x^7 + 6127*x^8 + 626*x^9 + 435*x^10) - 2*q^5*x*(435 + 626*x + 6127*x^2 - 8008*x^3 + 63326*x^4 - 51284*x^5 + 63326*x^6 - 8008*x^7 + 6127*x^8 + 626*x^9 + 435*x^10) + q^4*(315 + 1512*x - 11900*x^2 + 22600*x^3 - 119971*x^4 + 100304*x^5 - 208440*x^6 + 100304*x^7 - 119971*x^8 + 22600*x^9 - 11900*x^10 + 1512*x^11 + 315*x^12)))/(12*(-1 + q)*q^2*x*(-1 + x^2)^5);
d[53] = -1/16*(Sqrt[1 - 4*nu]*(-4*q^6*x^2*(-1 + x^2)^2*(27 + 99*Gamma + 4*(-63 + 23*Gamma)*x + 2*(-63 + 145*Gamma)*x^2 + 4*(-63 + 23*Gamma)*x^3 + 9*(3 + 11*Gamma)*x^4) + 4*q^2*x^2*(-1 + x^2)^2*(-105 + 99*Gamma + 4*(-39 + 23*Gamma)*x + (-342 + 290*Gamma)*x^2 + 4*(-39 + 23*Gamma)*x^3 + 3*(-35 + 33*Gamma)*x^4) + 3*x*(-1 + x^2)^2*(5 + 3*x^2 + 32*(-1 + Gamma)*x^3 + 3*x^4 + 5*x^6) + 4*q*x*(-1 + x^2)^2*(5 + 6*x + 9*(-5 + 4*Gamma)*x^2 + (-60 + 56*Gamma)*x^3 + 9*(-5 + 4*Gamma)*x^4 + 6*x^5 + 5*x^6) - 3*q^8*x*(-1 + x^2)^2*(15 + 9*x^2 + 32*Gamma*x^3 + 9*x^4 + 15*x^6) - 4*q^7*x*(-1 + x^2)^2*(15 + 18*x + 9*(1 + 4*Gamma)*x^2 + 28*(-3 + 2*Gamma)*x^3 + 9*(1 + 4*Gamma)*x^4 + 18*x^5 + 15*x^6) - 2*q^5*x*(-1 + x^2)^2*(87*Gamma + 6*(-180 + 101*Gamma)*x + (-1008 + 1201*Gamma)*x^2 + 4*(-684 + 397*Gamma)*x^3 + (-1008 + 1201*Gamma)*x^4 + 6*(-180 + 101*Gamma)*x^5 + 87*Gamma*x^6) + 2*q^3*x*(-1 + x^2)^2*(-180 + 87*Gamma + (-816 + 606*Gamma)*x + (-1788 + 1201*Gamma)*x^2 + 4*(-528 + 397*Gamma)*x^3 + (-1788 + 1201*Gamma)*x^4 + (-816 + 606*Gamma)*x^5 + 3*(-60 + 29*Gamma)*x^6) + q^4*(105 + 506*x + 1020*x^2 + 7010*x^3 + 28991*x^4 + 69284*x^5 + 94904*x^6 + 69284*x^7 + 28991*x^8 + 7010*x^9 + 1020*x^10 + 506*x^11 + 105*x^12)))/(q^4*x^2*(1 - x^2)*(-1 + x^2)^3) + (16*q^6*x^2*(-1 + x^2)^2*(-27 + 99*Gamma - 4*(63 + 5*Gamma)*x + 2*(63 + 113*Gamma)*x^2 - 4*(63 + 5*Gamma)*x^3 + 9*(-3 + 11*Gamma)*x^4) + 16*q^2*x^2*(-1 + x^2)^2*(-123 + 99*Gamma - 4*(3 + 5*Gamma)*x + (-258 + 226*Gamma)*x^2 - 4*(3 + 5*Gamma)*x^3 + 3*(-41 + 33*Gamma)*x^4) + 12*x*(-1 + x^2)^2*(5 + 3*x^2 + 32*(-1 + Gamma)*x^3 + 3*x^4 + 5*x^6) - 16*q*x*(-1 + x^2)^2*(5 - 6*x + (51 - 36*Gamma)*x^2 + (-4 + 8*Gamma)*x^3 + (51 - 36*Gamma)*x^4 - 6*x^5 + 5*x^6) + 12*q^8*x*(-1 + x^2)^2*(15 + 9*x^2 + 32*Gamma*x^3 + 9*x^4 + 15*x^6) - 16*q^7*x*(-1 + x^2)^2*(15 - 18*x + (9 - 36*Gamma)*x^2 + (84 + 8*Gamma)*x^3 + (9 - 36*Gamma)*x^4 - 18*x^5 + 15*x^6) + 8*q^5*x*(-1 + x^2)^2*(87*Gamma - 30*(36 + 7*Gamma)*x + (1008 + 977*Gamma)*x^2 - 4*(684 + 139*Gamma)*x^3 + (1008 + 977*Gamma)*x^4 - 30*(36 + 7*Gamma)*x^5 + 87*Gamma*x^6) + 8*q^3*x*(-1 + x^2)^2*(-180 + 87*Gamma + (96 - 210*Gamma)*x + (-1116 + 977*Gamma)*x^2 + (288 - 556*Gamma)*x^3 + (-1116 + 977*Gamma)*x^4 + (96 - 210*Gamma)*x^5 + 3*(-60 + 29*Gamma)*x^6) + q^4*(879 + 8*(349 + 174*Gamma)*x - 6*(2505 + 1088*Gamma)*x^2 + 8*(913 + 1830*Gamma)*x^3 + (49265 - 4096*Gamma)*x^4 - 16*(10231 + 1002*Gamma)*x^5 + 4*(60011 + 5312*Gamma)*x^6 - 16*(10231 + 1002*Gamma)*x^7 + (49265 - 4096*Gamma)*x^8 + 8*(913 + 1830*Gamma)*x^9 - 6*(2505 + 1088*Gamma)*x^10 + 8*(349 + 174*Gamma)*x^11 + 879*x^12))/(64*q^4*x^2*(1 - x^2)*(-1 + x^2)^3);
d[54] = -1/64*(96*(-1 + Gamma)*q^8*x^4*(-1 + x^2)^2 + 16*q^7*x^3*(-1 + x^2)^2*(-12 + 9*Gamma - 2*(-4 + Gamma)*x + 3*(-4 + 3*Gamma)*x^2) + 4*q^2*x^2*(-1 + x^2)^2*(-18 + 99*Gamma - 4*(42 + 5*Gamma)*x + (84 + 226*Gamma)*x^2 - 4*(42 + 5*Gamma)*x^3 + 9*(-2 + 11*Gamma)*x^4) + 4*q^6*x^2*(-1 + x^2)^2*(-114 + 99*Gamma + (72 - 20*Gamma)*x + (-300 + 226*Gamma)*x^2 + (72 - 20*Gamma)*x^3 + 3*(-38 + 33*Gamma)*x^4) + 6*x*(-1 + x^2)^2*(5 + 3*x^2 + 16*Gamma*x^3 + 3*x^4 + 5*x^6) - 8*q*x*(-1 + x^2)^2*(5 - 6*x + (3 - 18*Gamma)*x^2 + 4*(7 + Gamma)*x^3 + (3 - 18*Gamma)*x^4 - 6*x^5 + 5*x^6) + 2*q^3*x*(-1 + x^2)^2*(87*Gamma - 30*(24 + 7*Gamma)*x + (672 + 977*Gamma)*x^2 - 4*(456 + 139*Gamma)*x^3 + (672 + 977*Gamma)*x^4 - 30*(24 + 7*Gamma)*x^5 + 87*Gamma*x^6) + 2*q^5*x*(-1 + x^2)^2*(-180 + 87*Gamma - 6*(-76 + 35*Gamma)*x + (-1452 + 977*Gamma)*x^2 + (1200 - 556*Gamma)*x^3 + (-1452 + 977*Gamma)*x^4 - 6*(-76 + 35*Gamma)*x^5 + 3*(-60 + 29*Gamma)*x^6) - q^4*(-105 + (506 - 348*Gamma)*x + 204*(-5 + 8*Gamma)*x^2 + (7010 - 3660*Gamma)*x^3 + (-28991 + 1024*Gamma)*x^4 + (69284 + 4008*Gamma)*x^5 - 8*(11863 + 664*Gamma)*x^6 + (69284 + 4008*Gamma)*x^7 + (-28991 + 1024*Gamma)*x^8 + (7010 - 3660*Gamma)*x^9 + 204*(-5 + 8*Gamma)*x^10 + (506 - 348*Gamma)*x^11 - 105*x^12))/(q^4*x^2*(1 - x^2)*(-1 + x^2)^3) - (Sqrt[1 - 4*nu]*(96*(-1 + Gamma)*q^8*x^4*(-1 + x^2)^2 + 16*q^7*x^3*(-1 + x^2)^2*(-12 + 9*Gamma + 2*(-4 + 7*Gamma)*x + 3*(-4 + 3*Gamma)*x^2) - 4*q^2*x^2*(-1 + x^2)^2*(18 + 99*Gamma + 4*(-42 + 23*Gamma)*x + (-84 + 290*Gamma)*x^2 + 4*(-42 + 23*Gamma)*x^3 + 9*(2 + 11*Gamma)*x^4) + 4*q^6*x^2*(-1 + x^2)^2*(-114 + 99*Gamma + (-72 + 92*Gamma)*x + 10*(-30 + 29*Gamma)*x^2 + (-72 + 92*Gamma)*x^3 + 3*(-38 + 33*Gamma)*x^4) - 6*x*(-1 + x^2)^2*(5 + 3*x^2 + 16*Gamma*x^3 + 3*x^4 + 5*x^6) - 8*q*x*(-1 + x^2)^2*(5 + 6*x + 3*(1 + 6*Gamma)*x^2 + 28*(-1 + Gamma)*x^3 + 3*(1 + 6*Gamma)*x^4 + 6*x^5 + 5*x^6) - 2*q^3*x*(-1 + x^2)^2*(87*Gamma + (-720 + 606*Gamma)*x + (-672 + 1201*Gamma)*x^2 + 4*(-456 + 397*Gamma)*x^3 + (-672 + 1201*Gamma)*x^4 + (-720 + 606*Gamma)*x^5 + 87*Gamma*x^6) + 2*q^5*x*(-1 + x^2)^2*(-180 + 87*Gamma + 6*(-76 + 101*Gamma)*x + (-1452 + 1201*Gamma)*x^2 + 4*(-300 + 397*Gamma)*x^3 + (-1452 + 1201*Gamma)*x^4 + 6*(-76 + 101*Gamma)*x^5 + 3*(-60 + 29*Gamma)*x^6) + q^4*(105 + 506*x + 1020*x^2 + 7010*x^3 + 28991*x^4 + 69284*x^5 + 94904*x^6 + 69284*x^7 + 28991*x^8 + 7010*x^9 + 1020*x^10 + 506*x^11 + 105*x^12)))/(64*q^4*x^2*(1 - x^2)*(-1 + x^2)^3);
d[55] = -1/64*(96*(-1 + Gamma)*x^4*(-1 + x^2)^2 + 16*q*x^3*(-1 + x^2)^2*(-12 + 9*Gamma - 2*(-4 + Gamma)*x + 3*(-4 + 3*Gamma)*x^2) + 4*q^6*x^2*(-1 + x^2)^2*(-18 + 99*Gamma - 4*(42 + 5*Gamma)*x + (84 + 226*Gamma)*x^2 - 4*(42 + 5*Gamma)*x^3 + 9*(-2 + 11*Gamma)*x^4) + 4*q^2*x^2*(-1 + x^2)^2*(-114 + 99*Gamma + (72 - 20*Gamma)*x + (-300 + 226*Gamma)*x^2 + (72 - 20*Gamma)*x^3 + 3*(-38 + 33*Gamma)*x^4) + 6*q^8*x*(-1 + x^2)^2*(5 + 3*x^2 + 16*Gamma*x^3 + 3*x^4 + 5*x^6) - 8*q^7*x*(-1 + x^2)^2*(5 - 6*x + (3 - 18*Gamma)*x^2 + 4*(7 + Gamma)*x^3 + (3 - 18*Gamma)*x^4 - 6*x^5 + 5*x^6) + 2*q^5*x*(-1 + x^2)^2*(87*Gamma - 30*(24 + 7*Gamma)*x + (672 + 977*Gamma)*x^2 - 4*(456 + 139*Gamma)*x^3 + (672 + 977*Gamma)*x^4 - 30*(24 + 7*Gamma)*x^5 + 87*Gamma*x^6) + 2*q^3*x*(-1 + x^2)^2*(-180 + 87*Gamma - 6*(-76 + 35*Gamma)*x + (-1452 + 977*Gamma)*x^2 + (1200 - 556*Gamma)*x^3 + (-1452 + 977*Gamma)*x^4 - 6*(-76 + 35*Gamma)*x^5 + 3*(-60 + 29*Gamma)*x^6) - q^4*(-105 + (506 - 348*Gamma)*x + 204*(-5 + 8*Gamma)*x^2 + (7010 - 3660*Gamma)*x^3 + (-28991 + 1024*Gamma)*x^4 + (69284 + 4008*Gamma)*x^5 - 8*(11863 + 664*Gamma)*x^6 + (69284 + 4008*Gamma)*x^7 + (-28991 + 1024*Gamma)*x^8 + (7010 - 3660*Gamma)*x^9 + 204*(-5 + 8*Gamma)*x^10 + (506 - 348*Gamma)*x^11 - 105*x^12))/(q^4*x^2*(1 - x^2)*(-1 + x^2)^3) + (Sqrt[1 - 4*nu]*(96*(-1 + Gamma)*x^4*(-1 + x^2)^2 + 16*q*x^3*(-1 + x^2)^2*(-12 + 9*Gamma + 2*(-4 + 7*Gamma)*x + 3*(-4 + 3*Gamma)*x^2) - 4*q^6*x^2*(-1 + x^2)^2*(18 + 99*Gamma + 4*(-42 + 23*Gamma)*x + (-84 + 290*Gamma)*x^2 + 4*(-42 + 23*Gamma)*x^3 + 9*(2 + 11*Gamma)*x^4) + 4*q^2*x^2*(-1 + x^2)^2*(-114 + 99*Gamma + (-72 + 92*Gamma)*x + 10*(-30 + 29*Gamma)*x^2 + (-72 + 92*Gamma)*x^3 + 3*(-38 + 33*Gamma)*x^4) - 6*q^8*x*(-1 + x^2)^2*(5 + 3*x^2 + 16*Gamma*x^3 + 3*x^4 + 5*x^6) - 8*q^7*x*(-1 + x^2)^2*(5 + 6*x + 3*(1 + 6*Gamma)*x^2 + 28*(-1 + Gamma)*x^3 + 3*(1 + 6*Gamma)*x^4 + 6*x^5 + 5*x^6) - 2*q^5*x*(-1 + x^2)^2*(87*Gamma + (-720 + 606*Gamma)*x + (-672 + 1201*Gamma)*x^2 + 4*(-456 + 397*Gamma)*x^3 + (-672 + 1201*Gamma)*x^4 + (-720 + 606*Gamma)*x^5 + 87*Gamma*x^6) + 2*q^3*x*(-1 + x^2)^2*(-180 + 87*Gamma + 6*(-76 + 101*Gamma)*x + (-1452 + 1201*Gamma)*x^2 + 4*(-300 + 397*Gamma)*x^3 + (-1452 + 1201*Gamma)*x^4 + 6*(-76 + 101*Gamma)*x^5 + 3*(-60 + 29*Gamma)*x^6) + q^4*(105 + 506*x + 1020*x^2 + 7010*x^3 + 28991*x^4 + 69284*x^5 + 94904*x^6 + 69284*x^7 + 28991*x^8 + 7010*x^9 + 1020*x^10 + 506*x^11 + 105*x^12)))/(64*q^4*x^2*(1 - x^2)*(-1 + x^2)^3);
d[56] = (Sqrt[1 - 4*nu]*(96*(1 + Gamma)*q^8*x^4*(-1 + x^2)^2 + 16*q^7*x^3*(-1 + x^2)^2*(12 + 9*Gamma + 2*(4 + 7*Gamma)*x + 3*(4 + 3*Gamma)*x^2) - 4*q^2*x^2*(-1 + x^2)^2*(-18 + 99*Gamma + 4*(42 + 23*Gamma)*x + (84 + 290*Gamma)*x^2 + 4*(42 + 23*Gamma)*x^3 + 9*(-2 + 11*Gamma)*x^4) + 4*q^6*x^2*(-1 + x^2)^2*(114 + 99*Gamma + (72 + 92*Gamma)*x + 10*(30 + 29*Gamma)*x^2 + (72 + 92*Gamma)*x^3 + 3*(38 + 33*Gamma)*x^4) + 6*x*(-1 + x^2)^2*(5 + 3*x^2 - 16*Gamma*x^3 + 3*x^4 + 5*x^6) + 8*q*x*(-1 + x^2)^2*(5 + 6*x + (3 - 18*Gamma)*x^2 - 28*(1 + Gamma)*x^3 + (3 - 18*Gamma)*x^4 + 6*x^5 + 5*x^6) - 2*q^3*x*(-1 + x^2)^2*(87*Gamma + (720 + 606*Gamma)*x + (672 + 1201*Gamma)*x^2 + 4*(456 + 397*Gamma)*x^3 + (672 + 1201*Gamma)*x^4 + (720 + 606*Gamma)*x^5 + 87*Gamma*x^6) + 2*q^5*x*(-1 + x^2)^2*(180 + 87*Gamma + 6*(76 + 101*Gamma)*x + (1452 + 1201*Gamma)*x^2 + 4*(300 + 397*Gamma)*x^3 + (1452 + 1201*Gamma)*x^4 + 6*(76 + 101*Gamma)*x^5 + 3*(60 + 29*Gamma)*x^6) - q^4*(105 + 506*x + 1020*x^2 + 7010*x^3 + 28991*x^4 + 69284*x^5 + 94904*x^6 + 69284*x^7 + 28991*x^8 + 7010*x^9 + 1020*x^10 + 506*x^11 + 105*x^12)))/(64*q^4*x^2*(1 - x^2)*(-1 + x^2)^3) + (96*(1 + Gamma)*q^8*x^4*(-1 + x^2)^2 + 16*q^7*x^3*(-1 + x^2)^2*(12 + 9*Gamma - 2*(4 + Gamma)*x + 3*(4 + 3*Gamma)*x^2) + 4*q^2*x^2*(-1 + x^2)^2*(18 + 99*Gamma - 4*(-42 + 5*Gamma)*x + (-84 + 226*Gamma)*x^2 - 4*(-42 + 5*Gamma)*x^3 + 9*(2 + 11*Gamma)*x^4) + 4*q^6*x^2*(-1 + x^2)^2*(114 + 99*Gamma - 4*(18 + 5*Gamma)*x + (300 + 226*Gamma)*x^2 - 4*(18 + 5*Gamma)*x^3 + 3*(38 + 33*Gamma)*x^4) - 6*x*(-1 + x^2)^2*(5 + 3*x^2 - 16*Gamma*x^3 + 3*x^4 + 5*x^6) + 8*q*x*(-1 + x^2)^2*(5 - 6*x + 3*(1 + 6*Gamma)*x^2 - 4*(-7 + Gamma)*x^3 + 3*(1 + 6*Gamma)*x^4 - 6*x^5 + 5*x^6) + 2*q^3*x*(-1 + x^2)^2*(87*Gamma - 30*(-24 + 7*Gamma)*x + (-672 + 977*Gamma)*x^2 + (1824 - 556*Gamma)*x^3 + (-672 + 977*Gamma)*x^4 - 30*(-24 + 7*Gamma)*x^5 + 87*Gamma*x^6) + 2*q^5*x*(-1 + x^2)^2*(180 + 87*Gamma - 6*(76 + 35*Gamma)*x + (1452 + 977*Gamma)*x^2 - 4*(300 + 139*Gamma)*x^3 + (1452 + 977*Gamma)*x^4 - 6*(76 + 35*Gamma)*x^5 + 3*(60 + 29*Gamma)*x^6) - q^4*(105 - 2*(253 + 174*Gamma)*x + 204*(5 + 8*Gamma)*x^2 - 10*(701 + 366*Gamma)*x^3 + (28991 + 1024*Gamma)*x^4 + (-69284 + 4008*Gamma)*x^5 + (94904 - 5312*Gamma)*x^6 + (-69284 + 4008*Gamma)*x^7 + (28991 + 1024*Gamma)*x^8 - 10*(701 + 366*Gamma)*x^9 + 204*(5 + 8*Gamma)*x^10 - 2*(253 + 174*Gamma)*x^11 + 105*x^12))/(64*q^4*x^2*(1 - x^2)*(-1 + x^2)^3);
d[57] = (Sqrt[1 - 4*nu]*(-1 + q)*(1 + q)*(3*(5 + 3*x^2 + 16*(-1 + 2*Gamma)*x^3 + 3*x^4 + 5*x^6) + 3*q^6*(5 + 3*x^2 + 16*(-1 + 2*Gamma)*x^3 + 3*x^4 + 5*x^6) + 4*q*(5 + 6*x + 3*(-7 + 12*Gamma)*x^2 + (-44 + 56*Gamma)*x^3 + 3*(-7 + 12*Gamma)*x^4 + 6*x^5 + 5*x^6) + 4*q^5*(5 + 6*x + 3*(-7 + 12*Gamma)*x^2 + (-44 + 56*Gamma)*x^3 + 3*(-7 + 12*Gamma)*x^4 + 6*x^5 + 5*x^6) + q^2*(15 + 12*(-16 + 33*Gamma)*x + (-471 + 368*Gamma)*x^2 + 8*(-102 + 157*Gamma)*x^3 + (-471 + 368*Gamma)*x^4 + 12*(-16 + 33*Gamma)*x^5 + 15*x^6) + q^4*(15 + 12*(-16 + 33*Gamma)*x + (-471 + 368*Gamma)*x^2 + 8*(-102 + 157*Gamma)*x^3 + (-471 + 368*Gamma)*x^4 + 12*(-16 + 33*Gamma)*x^5 + 15*x^6) + 2*q^3*(-80 + 87*Gamma + 6*(-96 + 101*Gamma)*x + (-1104 + 1273*Gamma)*x^2 + 100*(-16 + 17*Gamma)*x^3 + (-1104 + 1273*Gamma)*x^4 + 6*(-96 + 101*Gamma)*x^5 + (-80 + 87*Gamma)*x^6)))/(16*q^4*x*(-1 + x^2)^2) + (4*q^2*x*(-66 + 99*Gamma - 4*(12 + 5*Gamma)*x + 2*(-54 + 113*Gamma)*x^2 - 4*(12 + 5*Gamma)*x^3 + 33*(-2 + 3*Gamma)*x^4) + 4*q^6*x*(-66 + 99*Gamma - 4*(12 + 5*Gamma)*x + 2*(-54 + 113*Gamma)*x^2 - 4*(12 + 5*Gamma)*x^3 + 33*(-2 + 3*Gamma)*x^4) + 3*(5 + 3*x^2 + 16*(-1 + 2*Gamma)*x^3 + 3*x^4 + 5*x^6) + 3*q^8*(5 + 3*x^2 + 16*(-1 + 2*Gamma)*x^3 + 3*x^4 + 5*x^6) - 4*q*(5 - 6*x - 9*(-3 + 4*Gamma)*x^2 + 4*(3 + 2*Gamma)*x^3 - 9*(-3 + 4*Gamma)*x^4 - 6*x^5 + 5*x^6) - 4*q^7*(5 - 6*x - 9*(-3 + 4*Gamma)*x^2 + 4*(3 + 2*Gamma)*x^3 - 9*(-3 + 4*Gamma)*x^4 - 6*x^5 + 5*x^6) + 2*q^3*(-90 + 87*Gamma - 6*(22 + 35*Gamma)*x + (-390 + 977*Gamma)*x^2 - 4*(78 + 139*Gamma)*x^3 + (-390 + 977*Gamma)*x^4 - 6*(22 + 35*Gamma)*x^5 + (-90 + 87*Gamma)*x^6) + 2*q^5*(-90 + 87*Gamma - 6*(22 + 35*Gamma)*x + (-390 + 977*Gamma)*x^2 - 4*(78 + 139*Gamma)*x^3 + (-390 + 977*Gamma)*x^4 - 6*(22 + 35*Gamma)*x^5 + (-90 + 87*Gamma)*x^6) + 2*q^4*(23 + 174*Gamma - 48*(3 + 17*Gamma)*x + 3*(-85 + 726*Gamma)*x^2 - 16*(33 + 134*Gamma)*x^3 + 3*(-85 + 726*Gamma)*x^4 - 48*(3 + 17*Gamma)*x^5 + (23 + 174*Gamma)*x^6))/(16*q^4*x*(-1 + x^2)^2);
d[58] = (Sqrt[1 - 4*nu]*(-192*(-1 + Gamma)*x^4*(-1 + x^2)^3 - 32*q*x^3*(-1 + x^2)^3*(-12 + 9*Gamma + 2*(-4 + 7*Gamma)*x + 3*(-4 + 3*Gamma)*x^2) - 8*q^2*x^2*(-1 + x^2)^3*(-114 + 99*Gamma + (-72 + 92*Gamma)*x + 10*(-30 + 29*Gamma)*x^2 + (-72 + 92*Gamma)*x^3 + 3*(-38 + 33*Gamma)*x^4) - 4*q^3*x*(-1 + x^2)^3*(-180 + 87*Gamma + 6*(-76 + 101*Gamma)*x + (-1452 + 1201*Gamma)*x^2 + 4*(-300 + 397*Gamma)*x^3 + (-1452 + 1201*Gamma)*x^4 + 6*(-76 + 101*Gamma)*x^5 + 3*(-60 + 29*Gamma)*x^6) + 8*q^6*x^2*(-75 - 99*Gamma + (267 - 92*Gamma)*x + (249 + 7*Gamma)*x^2 + 8*(-63 + 23*Gamma)*x^3 + 6*(-47 + 79*Gamma)*x^4 + 54*x^5 - 6*(-41 + 79*Gamma)*x^6 - 8*(-45 + 23*Gamma)*x^7 - (207 + 7*Gamma)*x^8 + (-165 + 92*Gamma)*x^9 + (93 + 99*Gamma)*x^10) + 12*q^8*x*(-5 + 12*x^2 - 8*(1 + 2*Gamma)*x^3 + 6*x^4 + 24*(1 + 2*Gamma)*x^5 - 28*x^6 - 24*(1 + 2*Gamma)*x^7 + 33*x^8 + 8*(1 + 2*Gamma)*x^9 - 24*x^10 + 10*x^12) + 16*q^7*x*(-5 - 6*x - 18*Gamma*x^2 + (68 - 28*Gamma)*x^3 + 6*(5 + 6*Gamma)*x^4 + 12*(-12 + 7*Gamma)*x^5 - 28*x^6 + (132 - 84*Gamma)*x^7 + (9 - 36*Gamma)*x^8 + (-54 + 28*Gamma)*x^9 + 6*(-2 + 3*Gamma)*x^10 + 12*x^11 + 10*x^12) + 4*q^5*x*(-90 - 87*Gamma + (852 - 606*Gamma)*x + (756 - 940*Gamma)*x^2 + 10*(-42 + 23*Gamma)*x^3 + (-1122 + 2141*Gamma)*x^4 + 60*(-50 + 39*Gamma)*x^5 + 216*x^6 - 60*(-50 + 39*Gamma)*x^7 + (546 - 2141*Gamma)*x^8 + (420 - 230*Gamma)*x^9 + 4*(-87 + 235*Gamma)*x^10 + (-852 + 606*Gamma)*x^11 + (90 + 87*Gamma)*x^12) + q^4*(315 + 2224*x + 4353*x^2 + 18576*x^3 + 79889*x^4 + 183468*x^5 + 200187*x^6 + 7152*x^7 - 195291*x^8 - 190176*x^9 - 87937*x^10 - 20448*x^11 - 1137*x^12 - 812*x^13 - 315*x^14)))/(64*q^4*x^2*(-1 + x^2)^5) + (192*(-1 + Gamma)*x^4*(-1 + x^2)^3 + 32*q*x^3*(-1 + x^2)^3*(-12 + 9*Gamma - 2*(-4 + Gamma)*x + 3*(-4 + 3*Gamma)*x^2) + 8*q^2*x^2*(-1 + x^2)^3*(-114 + 99*Gamma + (72 - 20*Gamma)*x + (-300 + 226*Gamma)*x^2 + (72 - 20*Gamma)*x^3 + 3*(-38 + 33*Gamma)*x^4) + 4*q^3*x*(-1 + x^2)^3*(-180 + 87*Gamma - 6*(-76 + 35*Gamma)*x + (-1452 + 977*Gamma)*x^2 + (1200 - 556*Gamma)*x^3 + (-1452 + 977*Gamma)*x^4 - 6*(-76 + 35*Gamma)*x^5 + 3*(-60 + 29*Gamma)*x^6) + 8*q^6*x^2*(-39 - 99*Gamma + (339 + 20*Gamma)*x + (-207 + 71*Gamma)*x^2 - 8*(81 + 5*Gamma)*x^3 + 6*(121 + 47*Gamma)*x^4 + 54*x^5 - 6*(115 + 47*Gamma)*x^6 + 8*(63 + 5*Gamma)*x^7 + (165 - 71*Gamma)*x^8 - (237 + 20*Gamma)*x^9 + 3*(7 + 33*Gamma)*x^10) + 12*q^8*x*(-5 + 12*x^2 - 8*(1 + 2*Gamma)*x^3 + 6*x^4 + 24*(1 + 2*Gamma)*x^5 - 28*x^6 - 24*(1 + 2*Gamma)*x^7 + 33*x^8 + 8*(1 + 2*Gamma)*x^9 - 24*x^10 + 10*x^12) - 16*q^7*x*(-5 + 6*x + 6*(4 + 3*Gamma)*x^2 - 4*(21 + Gamma)*x^3 - 18*(1 + 2*Gamma)*x^4 + 12*(16 + Gamma)*x^5 - 28*x^6 - 12*(15 + Gamma)*x^7 + (57 + 36*Gamma)*x^8 + (70 + 4*Gamma)*x^9 - 18*(2 + Gamma)*x^10 - 12*x^11 + 10*x^12) + 4*q^5*x*(-90 - 87*Gamma + 6*(218 + 35*Gamma)*x - 4*(417 + 179*Gamma)*x^2 - 2*(294 + 37*Gamma)*x^3 + (3486 + 1693*Gamma)*x^4 - 12*(398 + 69*Gamma)*x^5 - 216*x^6 + 12*(398 + 69*Gamma)*x^7 - (2910 + 1693*Gamma)*x^8 + (588 + 74*Gamma)*x^9 + 4*(315 + 179*Gamma)*x^10 - 6*(218 + 35*Gamma)*x^11 + (90 + 87*Gamma)*x^12) + q^4*(-105 - 4*(161 + 174*Gamma)*x + (5349 + 3264*Gamma)*x^2 - 96*(40 + 69*Gamma)*x^3 - 38*(747 + 32*Gamma)*x^4 + 72*(1157 + 213*Gamma)*x^5 - 144*(705 + 88*Gamma)*x^6 + 7152*x^7 + 3*(28409 + 4224*Gamma)*x^8 - 12*(7501 + 1278*Gamma)*x^9 + (36293 + 1216*Gamma)*x^10 + 48*(41 + 138*Gamma)*x^11 - 192*(52 + 17*Gamma)*x^12 + 8*(257 + 87*Gamma)*x^13 + 774*x^14))/(64*q^4*x^2*(-1 + x^2)^5);

(* elliptic integration kernels and combinations appearing in the nonlocal scattering angle*)
f[1] = (EllipticK[-(q*x)]*EllipticK[(q + x)/x])/Pi - (EllipticK[-(q/x)]*EllipticK[1 + q*x])/Pi;
f[2] = (EllipticK[-(q*x)]*EllipticK[(q + x)/x])/(Pi*q) - (EllipticK[-(q/x)]*EllipticK[1 + q*x])/(Pi*q);
f[3] = (EllipticE[-(q*x)]*EllipticK[(q + x)/x])/(2*Pi*x + 2*Pi*q*x^2) + EllipticK[-(q*x)]*(EllipticE[(q + x)/x]/(2*Pi*q + 2*Pi*x) - EllipticK[(q + x)/x]/(2*Pi*q + 2*Pi*x)) + (EllipticE[-(q/x)]*EllipticK[1 + q*x])/(2*Pi*q + 2*Pi*x) + EllipticK[-(q/x)]*(EllipticE[1 + q*x]/(2*Pi*x + 2*Pi*q*x^2) - EllipticK[1 + q*x]/(2*Pi*x + 2*Pi*q*x^2));
f[4] = (EllipticE[-(q*x)]*EllipticK[(q + x)/x])/(2*Pi*q*x + 2*Pi*q^2*x^2) + EllipticK[-(q*x)]*(EllipticE[(q + x)/x]/(2*Pi*q^2 + 2*Pi*q*x) - EllipticK[(q + x)/x]/(2*Pi*q^2 + 2*Pi*q*x)) + (EllipticE[-(q/x)]*EllipticK[1 + q*x])/(2*Pi*q^2 + 2*Pi*q*x) + EllipticK[-(q/x)]*(EllipticE[1 + q*x]/(2*Pi*q*x + 2*Pi*q^2*x^2) - EllipticK[1 + q*x]/(2*Pi*q*x + 2*Pi*q^2*x^2));
f[5] = ((q - x)*EllipticE[-(q*x)]*EllipticK[(q + x)/x])/(2*Pi*q*Sqrt[x*(q + x)*(1 + q*x)]) + EllipticK[-(q*x)]*((x*(-1 + q*x)*EllipticE[(q + x)/x])/(2*Pi*q*Sqrt[x*(q + x)*(1 + q*x)]) + ((-q + x)*EllipticK[(q + x)/x])/(2*Pi*q*Sqrt[x*(q + x)*(1 + q*x)])) + (x*(-1 + q*x)*EllipticE[-(q/x)]*EllipticK[1 + q*x])/(2*Pi*q*Sqrt[x*(q + x)*(1 + q*x)]) + EllipticK[-(q/x)]*(((q - x)*EllipticE[1 + q*x])/(2*Pi*q*Sqrt[x*(q + x)*(1 + q*x)]) + ((x - q*x^2)*EllipticK[1 + q*x])/(2*Pi*q*Sqrt[x*(q + x)*(1 + q*x)]));
f[1,0] = f[1];
f[1,1] = (EllipticE[-(q*x)]*EllipticK[(q + x)/x])/(2*Pi*q + 2*Pi*q^2*x) + EllipticK[-(q*x)]*(-((x*EllipticE[(q + x)/x])/(2*Pi*q^2 + 2*Pi*q*x)) - ((2*q + x)*EllipticK[(q + x)/x])/(2*Pi*q^2 + 2*Pi*q*x)) - (x*EllipticE[-(q/x)]*EllipticK[1 + q*x])/(2*Pi*q^2 + 2*Pi*q*x) + EllipticK[-(q/x)]*(EllipticE[1 + q*x]/(2*Pi*q + 2*Pi*q^2*x) + ((1 + 2*q*x)*EllipticK[1 + q*x])/(2*Pi*q + 2*Pi*q^2*x));
f[1,2] = -1/2*(x*EllipticE[-(q*x)]*EllipticE[(q + x)/x])/(Pi*q^2*(q + x)*(1 + q*x)) + (x*EllipticE[-(q/x)]*EllipticE[1 + q*x])/(2*Pi*q^2*(q + x)*(1 + q*x)) - ((x + 3*q^2*x + 2*q*(1 + x^2))*EllipticE[-(q*x)]*EllipticK[(q + x)/x])/(2*Pi*q^2*(q + x)*(1 + q*x)^2) + EllipticK[-(q*x)]*((x*(3*q + 2*x)*EllipticE[(q + x)/x])/(2*Pi*q^2*(q + x)^2) + ((8*q^3*x + 2*x^2 + q*x*(7 + 3*x^2) + q^2*(7 + 9*x^2))*EllipticK[(q + x)/x])/(4*q^2*(q + x)^2*(Pi + Pi*q*x))) + (x*(x + 3*q^2*x + 2*q*(1 + x^2))*EllipticE[-(q/x)]*EllipticK[1 + q*x])/(2*q^2*(q + x)^2*(Pi + Pi*q*x)) + EllipticK[-(q/x)]*(-1/2*((2 + 3*q*x)*EllipticE[1 + q*x])/(Pi*q^2*(1 + q*x)^2) - ((2*x + 8*q^3*x^2 + q*(3 + 7*x^2) + q^2*x*(9 + 7*x^2))*EllipticK[1 + q*x])/(4*Pi*q^2*(q + x)*(1 + q*x)^2));
f[1,3] = (3*x*(2*x + 4*q^2*x + 3*q*(1 + x^2))*EllipticE[-(q*x)]*EllipticE[(q + x)/x])/(4*Pi*q^3*(q + x)^2*(1 + q*x)^2) - (3*x*(2*x + 4*q^2*x + 3*q*(1 + x^2))*EllipticE[-(q/x)]*EllipticE[1 + q*x])/(4*Pi*q^3*(q + x)^2*(1 + q*x)^2) + ((8*x^2 + 44*q^4*x^2 + q*x*(25 + 23*x^2) + q^3*x*(59 + 61*x^2) + q^2*(23 + 70*x^2 + 23*x^4))*EllipticE[-(q*x)]*EllipticK[(q + x)/x])/(8*Pi*q^3*(q + x)^2*(1 + q*x)^3) + EllipticK[-(q*x)]*(-1/8*(x*(44*q^3*x + 20*x^2 + q*x*(53 + 23*x^2) + q^2*(41 + 59*x^2))*EllipticE[(q + x)/x])/(q^3*(q + x)^3*(Pi + Pi*q*x)) - ((48*q^5*x^2 + 8*x^3 + q*x^2*(37 + 19*x^2) + q^4*(82*x + 86*x^3) + q^2*x*(59 + 86*x^2 + 15*x^4) + q^3*(38 + 133*x^2 + 61*x^4))*EllipticK[(q + x)/x])/(8*Pi*q^3*(q + x)^3*(1 + q*x)^2)) - (x*(8*x^2 + 44*q^4*x^2 + q*x*(23 + 25*x^2) + q^3*x*(61 + 59*x^2) + q^2*(23 + 70*x^2 + 23*x^4))*EllipticE[-(q/x)]*EllipticK[1 + q*x])/(8*Pi*q^3*(q + x)^3*(1 + q*x)^2) + EllipticK[-(q/x)]*(((20*x + 44*q^3*x^2 + q^2*x*(59 + 41*x^2) + q*(23 + 53*x^2))*EllipticE[1 + q*x])/(8*Pi*q^3*(q + x)*(1 + q*x)^3) + ((8*x^2 + 48*q^5*x^3 + q*x*(19 + 37*x^2) + q^3*x*(61 + 133*x^2 + 38*x^4) + q^2*(15 + 86*x^2 + 59*x^4) + q^4*(86*x^2 + 82*x^4))*EllipticK[1 + q*x])/(8*Pi*q^3*(q + x)^2*(1 + q*x)^3));


(* replacement rules to write everything in terms of x and nu only*)
toxnu={
	Gamma->Sqrt[1 + nu*(-2 + x^(-1) + x)],
	xi->(nu (nu (-1+x)^4+2 (x+x^3)))/(4 (nu (-1+x)^2+x)^2),(nu*(nu*(-1 + x)^4 + 2*(x + x^3)))/(4*(nu*(-1 + x)^2 + x)^2),
	q->(1 - Sqrt[1 - 4*nu])/(1 + Sqrt[1 - 4*nu]),
	y->(q + 2*x + q*x^2 - 2*Sqrt[q*x + x^2 + q^2*x^2 + q*x^3])/(-q + q*x^2)
};

